Generalized quiver mutations and single-centered indices

Quiver quantum mechanics is invariant under Seiberg duality. A mathematical consequence is that the cohomology of the Higgs branch moduli space is invariant under mutations of the quiver. The Coulomb branch formula, on the other hand, conjecturally expresses the Poincar\'e / Dolbeault polynomial of the Higgs branch moduli space in terms of certain quantities known as single-centered indices. In this work we determine the transformations of these single-centered indices under mutations. Moreover, we generalize these mutations to quivers whose nodes carry single-centered indices different from unity. Although the Higgs branch description of these generalized quivers is currently unknown, the Coulomb branch formula is conjectured to be invariant under generalized mutations.

==> CoulombHiggs.m <==
(* ::Package:: *)

(*********************************************************************
 *
 *  CoulombHiggs.m 2.0                 
 *                                                          
 *  Copyright J. Manschot, B. Pioline and A. Sen, Sep 2013
 *
 *  Distributed under the terms of the GNU General Public License 
 *
 * Release notes for 2.0: 
 * - Removed argument y from CoulombBranchFormula, CoulombBranchFormulaFromH, 
 *   HiggsBranchFormula
 * - New recursion scheme for computing CoulombF, old one can be used by setting 
 *   $QuiverRecursion=1
 * - CoulombBranchFormula now computes the Dolbeault polynomial, as a function of the 
 *   single centered degeneracies OmS[gam,y,t]; This is done by using SwapFugacity in 
 *   the last step. The y argument is dropped by using DropFugacity.
 * - The assumption that basis vectors have OmS=1 (and multiples thereof have OmS=0) can
 *   be relaxed by setting $QuiverOmSbasis=0; 
 * - New routines MutateRight, MutateRightOmS, OmSToOmS2, etc for mutations have been introduced. Generalized mutations are 
 *   by setting $QuiverMutationMult>1
 * - CyclicQuiverOmS[Avec_,t_] computes the single-centered invariant associated to a 
 *   cyclic Abelian quiver with arrows Mat[i,i+1]=Avec[i]
 * - GrassmannianPoincare[k,n,y] gives the Poincare polynomial of the Grassmannian G(k,n)
 *
 *********************************************************************)
Print["CoulombHiggs v 2.0 - A package for evaluating quiver invariants using the Coulomb and Higgs branch formulae."];


BeginPackage["CoulombHiggs`"]

(** symbols **)

y::usage = "Angular momentum fugacity, conjugate to sum of Dolbeault degrees";

t::usage = "fugacity, conjugate to difference of Dolbeault degrees";

Om::usage = "Om[gam_,y_] denotes the integer valued BPS index";

Omb::usage = "Omb[gam_,y_] denotes the rational BPS index";

OmT::usage = "OmT[gam_,y_] denotes the total single centered degeneracy with charge gam";

OmS::usage = "OmS[gam_,y_,t_] denote the single centered degeneracy with charge gam. 
OmS[gam_,y_]=OmS[gam,y,1] is supposed to be y-independent, but the y-dependence must be retained till the end of the computation";

OmS2::usage = "OmS2[gam_,y_,t_] denote the single centered degeneracy with charge gam for 
mutated quiver ";

HiggsG::usage = "HiggsG[gam_,y_] denotes the (unevaluated) stack invariant G_Higgs(gamma,y)";

Higgsg::usage = "Higgsg[gam_,y_] denotes the (unevaluated) Abelian stack invariant g_Higgs(gamma,y)";

Coulombg::usage = "Coulombg[Li_,y_] denotes the Coulomb index of n centers with charges Li";

CoulombH::usage = "CoulombH[Li_,Nvec_,y_] denotes the H-factor appearing in the formula for OmT[alpha_i] in terms of the single center degeneracies OmS[alpha_i,y]";

(** environment variables variables **)

$QuiverPerturb1::usage = "Inverse size of beta1 perturbation, default =1000";

$QuiverPerturb2::usage = "Inverse size of beta2 perturbation, default =100000";

$QuiverPrecision::usage = "Precision to decide vanishing, default=0";

$QuiverNoLoop::usage = "Default=False, set to True if quiver can be assumed to have no scaling solutions";

$QuiverTestLoop::usage = "Default=True, set to False to disable removal of CoulombH and OmS associated to non-scaling subquivers. Irrelevant if $QuiverNoLoop=True";

$QuiverVerbose::usage = "Default=True, set to False to skip data consistency tests and messages";

$QuiverMultiplier::usage = "Overall multiplier of DSZ matrix, default=1";

$QuiverDisplayCoulombH::usage = "Default=False, set to True in order that CoulombBranchFormula returns both Poincare polynomial and replacement rules for CoulombH";

$QuiverRecursion::usage = "Default=1, set to 0 to use the old recursion scheme for CoulombF";

$QuiverOmSbasis::usage = "Default=1, set to 0 to relax the assumption that OmS=1 for basis vectors, OmS=0 for multiples thereof";

$QuiverMutationMult::usage = "Default=1, set to M>1 for generalized quiver mutations";
 
(** Coulomb index computations **)

CoulombF::usage = "CoulombF[Mat_, Cvec_] returns the index of collinear solutions with DSZ products Mat, FI terms Cvec and trivial ordering.";

CoulombG::usage = "CoulombG[Mat_] returns the index of scaling collinear solutions with DSZ products Mat and trivial ordering. The total angular momentum Sum[Mat[i,j],j>i] must vanish";

CoulombIndex::usage = "CoulombIndex[Mat_,PMat_,Cvec_,y_] returns the Coulomb index for n centers with DSZ products Mat, perturbed to PMat to lift accidental degeneracies, FI terms Cvec, angular momentum fugacity y";

CoulombIndexNum::usage = "CoulombIndexNum[Mat_,PMat_,Cvec_,y_] returns the Coulomb index for n centers with DSZ products Mat, perturbed to PMat to lift accidental degeneracies,  FI terms Cvec, angular momentum fugacity y, computed numerically. Not for more than 6 centers.";

CoulombTestOrdering::usage = "CoulombTestOrdering[Mat_,Cvec_,Li_] looks numerically for collinear solutions of Coulomb problem with DSZ matrix Mat, FI terms Cvec, and ordering Li (a permutation of Range[Length[Mat]]). Not for more than 5 centers.";

CoulombFNum::usage = "CoulombFNum[Mat_,Cvec_] computes numerically the index F of collinear solutions,assuming DSZ matrix Mat and FI terms Cvec. Not for more than 5 centers.";

CoulombGNum::usage = "CoulombGNum[Mat_] computes numerically the index G of scaling collinear solutions,assuming DSZ matrix Mat. The total angular momentum Sum[Mat[i,j],j>i] must vanish. Not for more than 6 centers.";

EvalCoulombIndex::usage="EvalCoulombIndex[Mat_,PMat_,Cvec_,f_] evaluates the Coulomb indices Coulombg[{alpha_i}] appearing in g using DSZ matrix Mat, deformed to PMat, rescaled by $QuiverMultiplicity, and FI terms Cvec";

EvalCoulombIndexNum::usage="EvalCoulombIndex[Mat_,PMat_,Cvec_,f_] evaluates the Coulomb indices Coulombg[{alpha_i}] appearing in g using DSZ matrix Mat, deformed to PMat, rescaled by $QuiverMultiplicity, and FI terms Cvec, using numerical search";

(** Coulomb branch formula **)

CoulombBranchFormula::usage = "CoulombBranchFormula[Mat_,Cvec_,Nvec_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,t] using the Coulomb branch formula, computing all CoulombH factors recursively using the minimal modification hypothesis. Also provides list of CoulombH factors if $QuiverDisplayCoulombH is set to True";

CoulombBranchFormulaNew::usage = "CoulombBranchFormulaNew[Mat_,Cvec_,Nvec_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,t] using the new Coulomb branch formula, computing all CoulombH factors recursively using the minimal modification hypothesis. Also provides list of CoulombH factors if $QuiverDisplayCoulombH is set to True";

CoulombBranchFormulaFromH::usage = "CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,R_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,y] using the Coulomb branch formula, using CoulombH factors provided in replacement rule R";

QuiverPoincarePolynomial::usage = "QuiverPoincarePolynomial[gam_,y_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the total single center degeneracies OmT[alpha_i,y] and Coulomb indices Coulombg[{alpha_i},y]. If gam is primitive, QuiverPoincarePolynomial[gam] coincides with QuiverPoincarePolynomialRat[gam_].";

QuiverPoincarePolynomialRat::usage = "QuiverPoincarePolynomialRat[gam_,y_] expresses the rational Dolbeault polynomial of a quiver with dimension vector gam in terms of the total single center degeneracies OmT[alpha_i,y] and Coulomb indices Coulombg[{alpha_i},y]";

QuiverPoincarePolynomialExpand::usage ="QuiverPoincarePolynomialExpand[Mat_,PMat_,Cvec_,Nvec_,Q_]evaluates the Coulomb indices Coulombg[{alpha_i}] and expresses the total single center degeneracies OmT[alpha_i,y] in terms of the single center degeneracies OmS[alpha_i,y] and the CoulombH factors inside the Poincare polynomial Q";

ListCoulombH::usage = "ListCoulombH[Nvec_,Q_] returns a pair {ListH,ListC} where ListH is a list of CoulombH factors possibly appearing in the Poincare polynomial Q of a quiver with dimension vector  Nvec, and ListC is the list of coefficients which multiply the monomials in OmS[alpha_i,y] canonically associated to the CoulombH factors in Q. ";

SolveCoulombH::usage = "SolveCoulombH[ListH_,ListC_,soH_] returns a list of replacement rules for the CoulombH factors in ListH, applying the minimal modification hypothesis to the corresponding coefficient in ListC. The last argument soH is a replacement rule for CoulombH factors associated to subquivers. ";

(** Higgs branch formula **)

HiggsBranchFormula::usage = "HiggsBranchFormula[Mat_,Cvec_,Nvec_] computes the Poincare polynomial of a quiver with DSZ matrix Mat, FI parameters Cvec, dimension vector Nvec using Reineke's formula. Accurate only for quivers without closed loops.";

StackInvariant::usage = "StackInvariant[Mat_,Cvec_,Nvec_,y_] gives the stack invariant of a quiver with DSZ matrix Mat, dimension vector Nvec and FI parameters Cvec computed using Reineke's formula";

AbelianStackInvariant::usage = "AbelianStackInvariant[Mat_,Cvec_,y_] gives the Abelian stack invariant of a quiver with DSZ matrix Mat and FI parameters Cvec computed using Reineke's formula";

QFact::usage = "QFact[Nvec_,y_] represents the unevaluated q-deformed Factorial";

QDeformedFactorial::usage = "QDeformedFactorial[n_,y_] gives the q-deformed factorial";

EvalQFact::usage = "EvalQFact[f_] replaces QFact[n_,y_] with QDeformedFactorial[n,y] everywhere in f";

(* mutations *)

MutateRight::usage = "MutateRight[{Mat_,Cvec_,Nvec_},k_] mutates the quiver with respect to node k";

MutateLeft::usage = "MutateLeft[{Mat_,Cvec_,Nvec_},k_] mutates the quiver with respect to node k";

MutateList::usage = "MutateList[{Mat_,Cvec_,Nvec_},klist_] mutates the quiver with respect to nodes in klist";

OmSToOmS2::usage = "OmSToOmS2[f_] replaces OmS[gam,...] by OmS2[gam,...] everywhere in f";

MutateRightOmS::usage = "MutateRightOmS[Mat_,k_,f_] replaces every OmS[gam] by OmS2[gam'] where gam'=gam+max(0,<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateRightOmS2::usage = "MutateRightOmS2[Mat_,k_,f_] replaces every OmS2[gam] by OmS[gam'] where gam'=gam+max(0,<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateLeftOmS::usage = "MutateLeftOmS[Mat_,k_,f_] replaces every OmS[gam] by OmS2[gam'] where gam'=gam+max(0,-<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateLeftOmS2::usage = "MutateLeftOmS2[Mat_,k_,f_] replaces every OmS2[gam] by OmS[gam'] where gam'=gam+max(0,-<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

DropOmSNeg::usage = "DropOmSNeg[f_] replaces every OmS[gam] and OmS2[gam] by zero any time gam contains a negative entry";



(** Utilities **)

SymmetryFactor::usage = "SymmetryFactor[pa_] gives 1/|Aut| where Aut is the subgroup of the permutation group leaving the list pa invariant";

OmTRat::usage = "OmTRat[gam_,y_] gives the rational total invariant. Coincides with OmT[gam_,y_] if gam is primitive";

ListAllPartitions::usage = "ListAllPartitions[gam_] returns the list of unordered partitions of the positive integer vector gam as a sum of positive integer vectors"; 

ListAllPartitionsMult::usage = "ListAllPartitionsMult[gam_] returns the list of unordered partitions of the positive integer vector gam as a sum of positive integer vectors with multiplicities"; 

ListSubQuivers::usage = "ListSubQuivers[Nvec_] gives a list of all dimension vectors less or equal to Nvec";

SimplifyOmSbasis::usage = "SimplifyOmSbasis[f_] replaces OmS[gam,y]->1 when gam is a basis vector";

SimplifyOmSmultbasis::usage = "SimplifyOmSmultbasis[f_] replaces OmS[gam,y]->0 if gam is a non-trivial multiple of a basis vector";

SwapFugacity::usage = "Replaces OmS[Nvec_,y^m_] by OmS[Nvec,y^m,t^m]";

DropFugacity::usage = "Replaces OmS[Nvec_,y_] and OmS[Nvec_,y_,t_] by OmS[Nvec]";

EvalCoulombH3::usage = "EvalCoulombH3[Mat_,f_] evaluates any 3-center CoulombH factor in f.";

TestNoLoop::usage = "TestNoLoop[Mat_,Li_] tests if the quiver made from vectors in list Li is a tree";

TestNoFullLoop::usage = "TestNoFullLoop[Mat_,Li_] tests if the quiver made from vectors in list Li has no loop going through all nodes";

CoulombHNoLoopToZero::usage = "CoulombHNoLoopToZero[Mat_,f_] sets to zero any CoulombH factor in f corresponding to non-scaling subquivers. Returns f is $QuiverTestLoop=False.";

OmTNoLoopToZero::usage = "OmTNoLoopToZero[Mat_,f_]sets to zero any OmT in f corresponding to non-scaling subquivers (except basis vectors). Returns f is $QuiverTestLoop=False.";

OmSNoLoopToZero::usage = "OmSNoLoopToZero[Mat_,f_]sets to zero any OmS in f corresponding to non-scaling subquivers (except basis vectors). Returns f is $QuiverTestLoop=False.";

OmTToOmS::usage="OmTToOmS[f_] expands any OmT in f into sums of products of CoulombH and OmS factors";

SubDSZ::usage = "SubDSZ[Mat_,Li_] gives the DSZ matrix of the subquiver made of vectors in list Li";

MinimalModif::usage = "MinimalModif[f_] returns the symmetric Laurent polynomial which coincides with the Laurent expansion expansion of the symmetric rational function f at y=0, up to strictly positive powers of y. Here symmetric means invariant under y->1/y.";

OmToOmb::usage = "OmToOmb[f_] expresses any Om[gam,y] in f in terms of Omb[gam,y]";

OmbToOm::usage = "OmbToOm[f_] expresses any Omb[gam,y] in f in terms of Om[gam,y]";

StackInvariantToOmb::usage = "StackInvariantToOmb[gam_,y_] expresses the stack invariant GHiggs[gam,y] in terms of sums of products of Omb; Coincides with Omb[gam,y] if charge vector is primitive";

HiggsGToOmb::usage = "HiggsGToOmb[f_] expresses any HiggsG[gam,y] in f in terms of Omb[gam,y]";

OmbToHiggsG::usage = "OmbToHiggsG[f_] expresses any Omb[gam,y] in f in terms of HiggsG[gam,y]";

EvalHiggsg::usage = "EvalHiggsg[Mat_,Cvec_,f_] evaluates any Higgsg[Li,y] appearing in f using Reineke's formula for Abelian quivers";

EvalHiggsG::usage = "EvalgHiggsG[Mat_,Cvec_,f_] evaluates any HiggsG[gam,y] appearing in f using Reineke's formula";

CoulombHSubQuivers::usage = "CoulombHSubQuivers[Mat_,PMat_,Nvec_,y_] computes all CoulombH factors for dimension vector strictly less than Nvec";

RandomCvec::usage = "RandomCvec[gam_] generates a random set of FI parameters between -1 and 1";

UnitStepWarn::usage = "UnitStepWarn[x_] gives 1 for x>0, 0 for x<0, and produces a warning for x=0";

AttractorFI::usage = "AttractorFI[Mat_] gives the list of net number of arrows at each node";

QuiverPlot::usage = "QuiverPlot[Mat_] displays the quiver with DSZ matrix Mat";

HirzebruchR::usage = "HirzebruchR[J_,v_] is the function R_v(J) entering in the Hirzebruch-Riemann-Roch formula";

GrassmannianPoincare::usage = "GrassmannianPoincare[k_,n_,y_] gives the Poincar\[EAcute] polynomial of the Grassmannian G(k,n)";

CyclicQuiverOmS::usage = "CyclicQuiverOmS[Vec_,t_] gives the single-centered degeneracy associated to a cyclic quiver with Vec arrows (assuming Vec[[i]]>0)";



Begin["`Private`"]


(* ::Section:: *)
(*Recursive formulae for the n-center Coulomb index *)


$QuiverPerturb1=1000;
$QuiverPerturb2=10^10; 
$QuiverPrecision=0;
$QuiverNoLoop=False;
$QuiverTestLoop=True;
$QuiverVerbose=True;
$QuiverMultiplier=1;
$QuiverDisplayCoulombH=False;
$QuiverRecursion=1;
$QuiverOmSbasis=1;
$QuiverMutationMult=1;

(* compute incidence matrix and FI terms for collapsed configuration *)
MatRedC[Mat_,Cvec_,li_]:=Module[{li2=Select[li,Length[#]>0&]},
	{Table[Sum[Mat[[li2[[i,k]],li2[[j,l]]]],{k,Length[li2[[i]]]},{l,Length[li2[[j]]]}],
		{i,Length[li2]},{j,Length[li2]}],
	 Table[Sum[Cvec[[li2[[i,k]]]],{k,Length[li2[[i]]]}],{i,Length[li2]}]
}];

MatRed[Mat_,li_]:=Module[{li2=Select[li,Length[#]>0&]},
	Table[Sum[Mat[[li2[[i,k]],li2[[j,l]]]],{k,Length[li2[[i]]]},{l,Length[li2[[j]]]}],
	{i,Length[li2]},{j,Length[li2]}]];

(* lambda deformation for computing F *)
Matlambda[Mat_,l_]:=Table[If[Abs[i-j]>1,l Mat[[i,j]],Mat[[i,j]]],{i,Length[Mat]},{j,Length[Mat]}];

(* mu deformation for computing G *)
Matmu[Mat_,mu_]:=Table[
   Which[
  i==Length[Mat],mu Mat[[i,j]],
  j==Length[Mat], mu Mat[[i,j]],
  (i==Length[Mat]-3)&&(j==Length[Mat]-1),
      Mat[[i,j]]+(1-mu) Sum[Mat[[k,Length[Mat]]],{k,Length[Mat]-1}],
  (i==Length[Mat]-1)&&(j==Length[Mat]-3),
      Mat[[i,j]]-(1-mu) Sum[Mat[[k,Length[Mat]]],{k,Length[Mat]-1}],
  True, Mat[[i,j]]],{i,Length[Mat]},{j,Length[Mat]}];
 
(* lambda for computing F new *)
 la[Mat_, k_] := (-Sum[
                       Sum[Mat[[s, j]], {j, s + 1, Length[Mat]-1}], {s, k + 1,
                           Length[Mat] - 2}]/
                  Sum[Mat[[s, Length[Mat]]], {s, k + 1,
    Length[Mat] -1}]);

 (* new FI for computing F new *)
 CNewF[Cvec_, k_] := Flatten[{Take[Cvec, {1, k}], Sum[Cvec[[i]], {i, k+1, Length[Cvec]}]}];
 
 (* deformed DSZ matrix for F for computing F new *)
 MNewF[Mat_, k_] :=
 Flatten[{Table[Flatten[{Take[Mat, {i, i}, {1, k}],
    Sum[Mat[[i, j]], {j, k + 1, Length[Mat] - 1}] +
    Mat[[i, Length[Mat]]] la[Mat,k] }], {i, 1, k}],
    {Flatten[{Table[-(Sum[Mat[[i, j]], {j, k + 1, Length[Mat] - 1}]
                      + Mat[[i, Length[Mat]]] la[Mat,k]), {i,1,k}], 0}]}}, 1];
 
(* deformed DSZ matrix for G for computing F new *)
 
 MNewG[Mat_, k_] :=
 Flatten[{Table[Flatten[{Take[Mat, {i, i}, {k+1, Length[Mat]-1}],
    la[Mat,k] Mat[[i, Length[Mat]]]}], {i, k+1, Length[Mat]-1}],
    {Flatten[{Table[-(la[Mat,k] Mat[[i, Length[Mat]]]), {i,k+1, Length[Mat]-1}], 0}]}}, 1];
 
 
 

UnitStepWarn[x_]:=Which[x>0,1,x<0,0,x==0,Print["UnitStepWarn: argument vanishes, returns 1/2"];1/2]; 

CoulombIndex[Mat_,PMat_,Cvec_,y_]:=Module[{m,ListPerm,i,j,k,RMat,RCvec},
	m=Length[Cvec];
	If[$QuiverVerbose,
		If[Max[Flatten[PMat-Mat]]>1/2,Print["CoulombIndex: PMat is not close to Mat !"]];
        If[Abs[Plus@@Cvec]>$QuiverPrecision,Print["CoulombIndex: CVec does not sum to zero !"]];
	];
	ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["CoulombIndex: FI sit on wall of marginal stability"];Break[]];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];
	(* RMat is a further eps_ 2 perturbation *)
	RMat=Table[Random[Integer,{1,100000}],{i,m},{j,m}];
	RMat=1/100000/$QuiverPerturb2 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,m},{j,m}];
	RCvec=1/1000/$QuiverPerturb2 Table[Random[Integer,{1,1000}],{i,m}];
	RCvec[[m]]=-Sum[RCvec[[i]],{i,m-1}];
	(y-1/y)^(1-m) (-1)^(Sum[$QuiverMultiplier Mat[[i,j]],{i,Length[Cvec]},{j,i+1,m}]+m-1)
	   Sum[y^($QuiverMultiplier Sum[Mat[[ListPerm[[k,i]],ListPerm[[k,j]]]],{i,m},{j,i+1,m}])
		CoulombF[Table[PMat[[ListPerm[[k,i]],ListPerm[[k,j]]]]+
					   RMat[[ListPerm[[k,i]],ListPerm[[k,j]]]],{i,m},{j,m}],
                 Table[Cvec[[ListPerm[[k,i]]]]+RCvec[[ListPerm[[k,i]]]],{i,m}]],
       {k,Length[ListPerm]}]
];

(* induction rule for F *)
CoulombF[Mat_,Cvec_]:= Which[
$QuiverRecursion==0,
Module[{m=Length[Mat]},
  If[$QuiverVerbose,
    If[Length[Cvec]!=m,Print["CoulombF: Length of DSZ matrix and FI vector do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombF: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombF: FI terms do not sum up to zero !"]];
    If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
			{k,1,m},{l,k,m}]]<=$QuiverPrecision,
		Print["CoulombF: FI sit on wall of marginal stability"]];
    If[Min[Table[Abs[Mat[[i,i+1]]],{i,m-1}]]<=$QuiverPrecision,
		Print["CoulombF: Some alpha(i,i+1) vanishes !"]];
    If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
			{k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
		Print["CoulombF: Unstable starting point"]];
  ];
  Which[
	Length[Mat]>1,
		Product[UnitStepWarn[Mat[[i,i+1]]Sum[Cvec[[j]],{j,1,i}]]
			(-1)^(UnitStepWarn[-Mat[[i,i+1]]]),{i,m-1}]
		+If[$QuiverNoLoop,0, 
           Sum[
			If[Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]!=0,
			Module[{lambda=-Sum[Mat[[i,i+1]],{i,k,l-1}]/Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]},
			    Apply[CoulombF,MatRedC[Matlambda[Mat,lambda],Cvec,
                    Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,l}]},Table[{i},{i,l+1,m}]},1]]] 
				CoulombG[Take[Matlambda[Mat,lambda],{k,l},{k,l}]]
				UnitStepWarn[-Sum[Mat[[i,i+1]],{i,k,l-1}]Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]
				(-1)^(1+UnitStepWarn[Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]])],0]
		     ,{k,1,m-1},{l,k+2,m}]
		 ],
	Length[Mat]==1,1
]],
$QuiverRecursion==1,
        Module[{m=Length[Mat]},
    If[$QuiverVerbose,
    If[Length[Cvec]!=m,Print["CoulombF: Length of DSZ matrix and FI vector do not match !"]];
       If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
        Print["CoulombF: DSZ matrix is not antisymmetric !"]];
     If[Abs[Plus@@Cvec]>$QuiverPrecision,
    Print["CoulombF: FI terms do not sum up to zero !"]];
    If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
            {k,1,m},{l,k,m}]]<=$QuiverPrecision,
    Print["CoulombF: FI sit on wall of marginal stability"]];
    If[Min[Table[Abs[Sum[Mat[[i,m]],{i,k,m-1}]],
            {k,1,m-1}]]<=$QuiverPrecision,
    Print["CoulombF: Unstable starting point"]]
    If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
        {k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
  Print["CoulombF: Unstable starting point"]];
                                       ];
    Which[
    Length[Mat]>1,
    UnitStepWarn[-Mat[[m-1,m]] Cvec[[m]]]
    (-1)^(UnitStepWarn[-Mat[[m-1,m]]])
    CoulombF[Take[Mat, {1, m-1}, {1, m-1}], Flatten[{Take[Cvec, {1,m-2}],
            Cvec[[m-1]]+ Cvec[[m]]}]]
        +If[$QuiverNoLoop,0,
        Sum[CoulombF[MNewF[Mat,k], CNewF[Cvec,k]] CoulombG[MNewG[Mat,k]]
        UnitStepWarn[-Sum[Sum[Mat[[i,j]],{j, i+1,m}], {i,k+1,m-1}]     
        Sum[Sum[Mat[[i,j]],{j, i+1,m-1}], {i,k+1,m-2}] ]
    (-1)^(UnitStepWarn[- Sum[Mat[[i,m]], {i,k+1,m-1}]]), {k, 0, m-3}]
 ],
        Length[Mat]==1,1
]]];

(* induction rule for G *)
CoulombG[Mat_]:=Module[{m=Length[Mat]},
  If[$QuiverVerbose,
    If[$QuiverNoLoop,Print["CoulombG: should not be called since no loop assumed !"]];
    If[m<2, Print["CoulombG: requires at least 2 centers !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombG: DSZ matrix is not antisymmetric !"]];
    If[(m>2) && (Min[Table[Abs[Mat[[i,j]]],{i,m},{j,i+1,m}]]<=$QuiverPrecision),
		Print["CoulombG: Beware, some alpha(i,j) vanishes !"]];
    If[Abs[Sum[Mat[[i,j]],{i,m},{j,i+1,m}]]>$QuiverPrecision,
		Print["CoulombG: Total angular momentum does not vanish !"]];
  ];
  Which[m>3, Plus@@{
(* value at mu=0 *)
	(-1)^(1+UnitStepWarn[Mat[[m-1,m]]]) UnitStepWarn[-Mat[[m-1,m]] Sum[Mat[[i,m]],{i,m-1}]]
	CoulombG[Take[Matmu[Mat,0],{1,m-1},{1,m-1}]],
(* type 1 contribution: (m-2,m-1,m) form scaling subset *)
	Module[{mu1=-Mat[[m-2,m-1]]/(Mat[[m-2,m]]+Mat[[m-1,m]])},
	CoulombG[MatRed[Matmu[Mat,mu1],Flatten[{Table[{i},{i,m-3}],{Table[i,{i,m-2,m}]}},1]]] 
    CoulombG[Take[Matmu[Mat,mu1],{m-2,m},{m-2,m}]]
    (-1)^(1+UnitStepWarn[Mat[[m-2,m]]+Mat[[m-1,m]]]) 
    UnitStepWarn[-(Mat[[m-2,m-1]]+Mat[[m-1,m]]+Mat[[m-2,m]])Mat[[m-2,m-1]]]],
(* type 2 contribution, k=2: (2,...m-3) form scaling subset *)
	If[m>4, 
      Module[{mu2=(Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Mat[[1,m]]},
      UnitStepWarn[-Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m}]
        (Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]
      (-1)^(1+UnitStepWarn[-Mat[[1,m]]])
      CoulombG[Take[Matmu[Mat,mu2],{2,m},{2,m}]]]
    ,0],
(* type 2 contributions, k>2 *)
	Sum[Module[{mu2=(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Sum[Mat[[i,m]],{i,k-1}]},
      CoulombG[MatRed[Matmu[Mat,mu2],Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,m}]}},1]]] 
      CoulombG[Take[Matmu[Mat,mu2],{k,m},{k,m}]]
	  (-1)^(1+UnitStepWarn[-Sum[Mat[[i,m]],{i,k-1}]]) 
	  UnitStepWarn[-(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m}])
		(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]],{k,3,m-3}],
(* type 3 contributions *)
	Sum[Module[{mu3=(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Sum[Mat[[i,m]],{i,m-1}]},
      CoulombG[MatRed[Matmu[Mat,mu3],Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,m-1}]},{{m}}},1]]]
      CoulombG[Take[Matmu[Mat,mu3],{k,m-1},{k,m-1}]]
      (-1)^(1+UnitStepWarn[-Sum[Mat[[i,m]],{i,m-1}]]) 
      UnitStepWarn[-(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}])
     (Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]],{k,2,m-3}]
},
(* initialize recursion for 3 or less centers *)
m==3,UnitStepWarn[Mat[[1,2]]Mat[[2,3]]](-1)^(1+UnitStepWarn[Mat[[1,2]]]),
m==2,1 (* this allows to get type 1, m=4 or type 2, k=2 contributions *) ,
m==1,1 (* this case should never arise *)
]];




(* ::Section:: *)
(*Numerical evaluation of the n-center Coulomb index *)


CoulombTestOrdering[Mat_,Cvec_,Li_]:=Module[{m,CoulombHessian,Eq,soN,
    Listimsol,Listrealsol,Listord,Listcorrectord,z},
	m=Length[Cvec];
    If[$QuiverVerbose,
      If[m>5,Print["CoulombFNum: the number of centers may be too high for NSolve !"]];  
      If[Length[Cvec]!=m,Print["CoulombFNum: Length of DSZ matrix and FI vector do not match !"]];
      If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombFNum: DSZ matrix is not antisymmetric !"]];
      If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombFNum: FI terms do not sum up to zero !"]];
      If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
			{k,1,m},{l,k,m}]]<=$QuiverPrecision,
		Print["CoulombFNum: FI sit on wall of marginal stability"]];
      If[Min[Table[Abs[Mat[[i,i+1]]],{i,m-1}]]<=$QuiverPrecision,
		Print["CoulombFNum: Some alpha(i,i+1) vanishes !"]];
      If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
			{k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
		Print["CoulombFNum: Unstable starting point, try another perturbation"]];
    ];
	CoulombHessian=Table[If[i==j,Mat[[1,i]] z[i]/Abs[z[i]]^3
     +Sum[If[i==k,0,Mat[[i,k]](z[k]-z[i])/Abs[z[k]-z[i]]^3],{k,2,m}],
     -Mat[[i,j]](z[j]-z[i])/Abs[z[j]-z[i]]^3],{i,2,m},{j,2,m}];
	Eq=Flatten[{Table[Sum[If[i==j,0,Mat[[Li[[i]],Li[[j]]]]/(z[Li[[j]]]-z[Li[[i]]])
		Sign[j-i]],{j,m}]-Cvec[[Li[[i]]]],{i,m-1}],{z[1]}}];
	soN=NSolve[Eq==0];
	Listimsol=Table[Chop[Im[Table[z[i],{i,m}]/.soN[[j]]]],{j,Length[soN]}];
	Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m}]]];
	Listord=Table[Table[z[Li[[i]]]<=z[Li[[i+1]]],{i,m-1}]/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	If[Length[Listcorrectord]>0,
	  Table[ Sign[Det[(CoulombHessian/.{z[i_]->Re[z[i]]
       } /.soN[[Listrealsol[[Listcorrectord[[j]]]]]])]],{j,Length[Listcorrectord]}],
      {}]
    ];

CoulombFNum[Mat_,Cvec_]:=CoulombTestOrdering[Mat,Cvec,Range[Length[Mat]]];

CoulombGNum[Mat_]:=Module[{m,W,vars,Eq,d2W,soN,Listimsol,Listrealsol,Listord,
                           Listcorrectord,z},
    m=Length[Mat];
    If[$QuiverVerbose,
      If[$QuiverNoLoop,Print["CoulombGNum: should not be called since no loop assumed !"]];
      If[m<2, Print["CoulombGNum: requires at least 2 centers !"]];
      If[m>6,Print["CoulombGNum: the number of centers may be too high for NSolve !"]]; 
      If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombGNum: DSZ matrix is not antisymmetric !"]];
      If[(m>2) && (Min[Table[Abs[Mat[[i,j]]],{i,m},{j,i+1,m}]]<=$QuiverPrecision),
		Print["CoulombGNum: Beware, some alpha(i,j) vanishes !"]];
      If[Abs[Sum[Mat[[i,j]],{i,m},{j,i+1,m}]]>$QuiverPrecision,
		Print["CoulombGNum: Total angular momentum does not vanish !"]];
    ];
	W=-Sum[Mat[[i,j]]Log[z[j]-z[i]],{i,m-1},{j,i+1,m}]/.{z[1]->0,z[m]->1};
	vars=Table[z[i],{i,2,m-1}];
	Eq=Table[D[W,vars[[i]]],{i,m-2}];
	d2W=Det[Table[D[D[W,vars[[i]]],vars[[j]]],{i,Length[vars]},{j,Length[vars]}]];
	soN=NSolve[Eq==0,vars];
	Listimsol=Table[Chop[Im[Table[z[i],{i,2,m-1}]/.soN[[j]]]],{j,Length[soN]}];
	Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m-2}]]];
	Listord=Table[Table[z[i+1]>z[i],{i,m-1}]/.{z[1]->0,z[m]->1}/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	If[Length[Listcorrectord]>0,
	Sign[d2W/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[Listcorrectord[[1]]]]]]],0]
];

CoulombIndexNum[Mat_,PMat_,Cvec_,y_]:=Module[{m,ListPerm,CoulombHessian,
	  CoulombOrderings,Eq,soN,RMat,RCvec,Listimsol,Listrealsol,Listord,Listcorrectord,z},
	m=Length[Cvec];
	If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombIndexNum: c_i do not sum up to zero"]];
    If[Max[Flatten[PMat-Mat]]>1/2,Print["CoulombIndexNum: PMat is not close to Mat !"]];
	RMat=Table[Random[Integer,{1,1000}],{i,m},{j,m}];
	RMat=1/1000/$QuiverPerturb2 Table[Which[
		i<j,RMat[[i,j]],
		i>j,-RMat[[j,i]],
		i==j,0],{i,m},{j,m}];
	RCvec=1/1000/$QuiverPerturb2 Table[Random[Integer,{1,1000}],{i,m}];
	RCvec[[m]]=-Sum[RCvec[[i]],{i,m-1}];
	ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["CoulombIndex: FI sit on wall of marginal stability"];Break[]];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];	
    CoulombOrderings=Select[Table[
	  CoulombHessian=Table[If[i==j,(PMat[[1,i]]+RMat[[1,i]]) z[i]/Abs[z[i]]^3+Sum[If[i==k,0,(PMat[[i,k]]+RMat[[i,k]])(z[k]-z[i])/Abs[z[k]-z[i]]^3],{k,2,Length[Cvec]}],-(PMat[[i,j]]+RMat[[i,j]])(z[j]-z[i])/Abs[z[j]-z[i]]^3],{i,2,m},{j,2,m}];
	  Eq=Flatten[{Table[Sum[If[i==j,0,
        (PMat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]]+RMat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]])
        /(z[ListPerm[[pa,j]]]-z[ListPerm[[pa,i]]])Sign[j-i]],{j,Length[Cvec]}]
        -Cvec[[ListPerm[[pa,i]]]]-RCvec[[ListPerm[[pa,i]]]],{i,m}]==0,z[1]==0}];
	  soN=NSolve[Eq,Table[z[i],{i,m}]];
	  Listimsol=Table[Chop[Im[Table[z[i],{i,m}]/.soN[[j]]]],{j,Length[soN]}];
	  Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m}]]];
	  Listord=Table[Table[z[ListPerm[[pa,i]]]<=z[ListPerm[[pa,i+1]]],{i,m-1}]/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	  Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	  If[Length[Listcorrectord]>1,Print["CoulombIndexNum:More than 1 solution:",Length[Listcorrectord],ListPerm[[pa]]]];
	  If[Length[Listcorrectord]>0,
	   {ListPerm[[pa]],
		Sum[Mat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]],{i,m},{j,i+1,m}],
		Sum[Sign[Det[(CoulombHessian/.{z[i_]->Re[z[i]]}/.
			soN[[Listrealsol[[Listcorrectord[[j]]]]]])]],{j,Length[Listcorrectord]}]}]
		,{pa,1,Length[ListPerm]}],Length[#]>0&
    ];
    Print["CoulombIndexNum:",Table[CoulombOrderings[[i,1]],{i,Length[CoulombOrderings]}]];
	Simplify[(-1)^(Sum[$QuiverMultiplier Mat[[i,j]],{i,m},{j,i+1,m}]+m-1)
		Sum[CoulombOrderings[[i,3]]y^($QuiverMultiplier CoulombOrderings[[i,2]]),{
	i,Length[CoulombOrderings]}]/(y-1/y)^(m-1)]];

(* evaluate Coulombg numerically *)
EvalCoulombIndexNum[Mat_,PMat_,Cvec_,f_]:=f/.{Coulombg[Li_,y_]:>CoulombIndexNum[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]]Li[[j,l]]PMat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};



(* ::Section:: *)
(*Coulomb branch formula for quiver invariants*)


CoulombBranchFormula[Mat_,Cvec_,Nvec_]:=Module[{RMat,QPoinca,ListH,ListCoef,soMinimalModif,soH},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormula: FI terms do not sum up to zero !"]];
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormula: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
    If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]],{}},
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]
    ]   
  ,
  (*else *)  
     Module[{},
       soH=CoulombHSubQuivers[Mat,Mat+RMat,Nvec,y];
       {ListH,ListCoef}=ListCoulombH[Nvec,QPoinca];       
       If[Length[ListH]==0,
		soMinimalModif={},
        soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,soH],
             $QuiverMultiplier\[Element]Integers]]
     ];
     Print["CoulombBranchFormula: Substituting CoulombH factors..."]; 
     If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]],
Union[Flatten[{soH,soMinimalModif}]]/.y$->y},
        SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]]
     ]
  ]
];

CoulombBranchFormula[Mat_,Cvec_,Nvec_,y_]:=Module[{},
  Print["CoulombBranchFormula: Obsolete syntax, argument y should be dropped"];
  CoulombBranchFormula[Mat,Cvec,Nvec]
];

CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,soH_]:=Module[{RMat,QPoinca},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormulaFromH: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormulaFromH: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormulaFromH: FI terms do not sum up to zero !"]];
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormulaFromH: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]       
  , (*else *)  
     Module[{},
       Print["CoulombBranchFormulaFromH: Substituting your CoulombH factors..."]; 
       SwapFugacity[SimplifyOmSbasis[QPoinca/.soH]]
     ]
  ]
];

CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,soH_,y_]:=Module[{},
  Print["CoulombBranchFormulaFromH: Obsolete syntax, argument y should be dropped"];
  CoulombBranchFormulaFromH[Mat,Cvec,Nvec,soH]
];


CoulombBranchFormulaNew[Mat_,Cvec_,Nvec_]:=Module[{RMat,QPoinca,ListH,ListCoef,soMinimalModif,soH},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormula: FI terms do not sum up to zero !"]];
  $QuiverRecursion=1;
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormula: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
    If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]],{}},
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]
    ]   
  ,
  (*else *)  
     Module[{},
       soH=CoulombHSubQuivers[Mat,Mat+RMat,Nvec,y];
       {ListH,ListCoef}=ListCoulombH[Nvec,QPoinca];       
       If[Length[ListH]==0,
		soMinimalModif={},
        soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,soH],
             $QuiverMultiplier\[Element]Integers]]
     ];
     Print["CoulombBranchFormula: Substituting CoulombH factors..."]; 
     If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]],
        Union[Flatten[{soH,soMinimalModif}]]/.y$->y},
        SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]]
     ]
  ]
];


(* step by step *)

QuiverPoincarePolynomialRat[gam_,y_]:=Module[{ListAllPart},
	ListAllPart=ListAllPartitions[gam];
    Sum[Coulombg[ListAllPart[[i]],y]SymmetryFactor[ListAllPart[[i]]]
		Product[OmTRat[ListAllPart[[i,j]],y],{j,Length[ListAllPart[[i]]]}],{i,Length[ListAllPart]}]];

QuiverPoincarePolynomial[gam_,y_]:=DivisorSum[GCD@@gam,
	MoebiusMu[#]/# (y-1/y)/(y^#-y^(-#)) QuiverPoincarePolynomialRat[gam/#,y^#]&];

(* evaluate Coulombg using induction rule *)
EvalCoulombIndex[Mat_,PMat_,Cvec_,f_]:=f/.{Coulombg[Li_,y_]:>CoulombIndex[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]]Li[[j,l]]PMat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};

QuiverPoincarePolynomialExpand[Mat_,PMat_,Cvec_,Nvec_,QPoinca_]:=OmSNoLoopToZero[Mat,
    CoulombHNoLoopToZero[PMat,
	OmTToOmS[EvalCoulombIndex[Mat,PMat,Cvec,OmTNoLoopToZero[PMat,QPoinca]]]]];

ListCoulombH[Nvec_,QPoinca_]:=Module[{Li,ListMonomials,ListCoulombHFac,ListCoeffMonomials,ListPick,
	ListCoeffMonomialsReduced,ListCoulombHReduced},
  Li=ListAllPartitionsMult[Nvec];
  ListMonomials=Table[Product[OmS[Li[[j,i,1]],y^Li[[j,i,2]]],{i,Length[Li[[j]]]}],{j,Length[Li]}];
  ListCoulombHFac=Table[
           CoulombH[Table[Li[[j,i,1]],{i,Length[Li[[j]]]}],
                    Table[Li[[j,i,2]],{i,Length[Li[[j]]]}],y],{j,Length[Li]}]; 
  ListCoeffMonomials=Table[Coefficient[QPoinca,ListMonomials[[i]]],{i,Length[ListMonomials]}];
  ListPick=Table[!(D[ListCoeffMonomials[[i]],ListCoulombHFac[[i]]]===0),{i,Length[ListMonomials]}];  
  ListCoeffMonomialsReduced=Pick[ListCoeffMonomials,ListPick];
  ListCoulombHReduced=Pick[ListCoulombHFac,ListPick];
  {ListCoulombHReduced,ListCoeffMonomialsReduced}
];

SolveCoulombH[ListCoulombHReduced_,ListCoeffMonomialsReduced_,soH_]:=Module[{soCoulombH},
	soCoulombH=Simplify[Solve[
       (ListCoeffMonomialsReduced/.soH)==0,ListCoulombHReduced][[1]]];
	Table[(ListCoulombHReduced[[i]]/.y->y_)->
      Simplify[-MinimalModif[ListCoulombHReduced[[i]]/.soCoulombH]
       +(ListCoulombHReduced[[i]]/.soCoulombH)]/.y->y$,{i,Length[ListCoulombHReduced]}]
];

CoulombHSubQuivers[Mat_,PMat_,Nvec_,y_]:=Module[{Li},
	Li=ListSubQuivers[Nvec];
	CoulombHSubQuiversFixedLevel[Mat,PMat,Li,(Plus@@Nvec)-1,y]
];

CoulombHSubQuiversFixedLevel[Mat_,PMat_,Li_,m_,y_]:=Module[{LiLevel,ListCoulombHLevel,QPoinca,ListH,ListCoef,
	soH,soMinimalModif},
	If[m<3,{},
	  LiLevel=Select[Li,Plus@@#==m&];	
		ListCoulombHLevel=CoulombHSubQuiversFixedLevel[Mat,PMat,Li,m-1,y];
		soH=ListCoulombHLevel;
		Do[
         Print["Evaluating CoulombH factors for dimension vector ",LiLevel[[i]]];
        QPoinca=SimplifyOmSmultbasis[QuiverPoincarePolynomialExpand[Mat,PMat,
                RandomCvec[LiLevel[[i]]],LiLevel[[i]],QuiverPoincarePolynomial[LiLevel[[i]],y]]];
	     {ListH,ListCoef}=ListCoulombH[LiLevel[[i]],QPoinca];
         If[Length[ListH]==0,
	      soMinimalModif={},    
          soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,ListCoulombHLevel],$QuiverMultiplier\[Element]Integers];
		 soH=Append[soH,(soMinimalModif)];
		 ];
        ,{i,Length[LiLevel]}];	   
	Union[Flatten[soH]]
	]
];

(* minimal modif hypothesis , assuming that argument is invariant under y->1/y *)
MinimalModif[f_]:=Module[{A,ListZeros,u,so},
  If[IntegerQ[$QuiverMultiplier],
	A=(1/u-u)(f/.{y->u})/(1-u y)/(1-u/y);
	Residue[A,{u,0}],
 (* else *)
    so=Solve[Denominator[Factor[f]]==0,y,Complexes];
    If[Length[so]==0,ListZeros={},
	      ListZeros=Union[y/.Solve[Denominator[Factor[f]]==0,y,Complexes]]
    ];
	A=(1/u-u)(f/.{y->u})/(1-u y)/(1-u/y);
	(*-1/2Simplify[Residue[A,{u,y}]+Residue[A,{u,1/y}]*) 
	f-1/2Simplify[Sum[If[ListZeros[[i]]==0,0,Residue[A,{u,ListZeros[[i]]}]],{i,Length[ListZeros]}]]
 ]
];


(* utilities *)

SymmetryFactor[pa_]:=Length[Permutations[pa]]/Length[pa]!;

OmTRat[gam_,y_]:=DivisorSum[GCD@@gam,(y-1/y)/#/(y^#-1/y^#)OmT[gam/#,y^#]&];

SimplifyOmSbasis[f_]:=f/.{OmS[gam_,y_]:> If[Length[$QuiverOmSbasis]==0,
     If[$QuiverOmSbasis==0,OmS[gam,y],$QuiverOmSbasis],
     $QuiverOmSbasis[[Tr[Position[gam,1]]]]]/; (Plus@@gam==1)};

SimplifyOmSmultbasis[f_]:=f/.{OmS[gam_,y_]:>0/; (Plus@@gam>1)&& 
          (Union[gam]=={0,Plus@@gam}) && ($QuiverOmSbasis!=0)};

SwapFugacity[f_]:=f /. {OmS[gam_,y^n_]->OmS[gam,y^n,t^n],OmS[gam_,y]->OmS[gam,y,t]};

DropFugacity[f_]:=f /. {OmS[gam_,y_,t_]->OmS[gam,t]};

TestNoLoop[Mat_,Li_]:=Module[{m,MatProd,ListPerm},
	m=Length[Li];
    Which[
	  $QuiverOmSbasis==0,False,
      m==1,False,
      m==2,True,
      $QuiverNoLoop,True,
      !$QuiverTestLoop,False,
      $QuiverTestLoop,
	    MatProd=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],{i,m},{j,m}];
	    ListPerm=Permutations[Range[m]];
	    Or@@Table[And@@Flatten[Table[MatProd[[ListPerm[[i,j]],ListPerm[[i,k]]]]>=0,{j,m},{k,j+1,m}]],{i,Length[ListPerm]}]
	]
];

TestNoFullLoop[Mat_,Li_]:=Module[{m,MatProd,ListSubsets,ListComplements},
	m=Length[Li];
    Which[
      $QuiverOmSbasis==0,False,
      m==1,False,
      m==2,True,
      $QuiverNoLoop,True,
      !$QuiverTestLoop,False,
      $QuiverTestLoop,
	    MatProd=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],{i,m},{j,m}];
	    ListSubsets=Subsets[Range[m],{1,m-1}];
        ListComplements=Map[Complement[Range[m],#]&,ListSubsets];
	    Or@@Table[And@@Flatten[
                  Table[MatProd[[ListSubsets[[i,j]],ListComplements[[i,k]]]]>0,
                    {j,Length[ListSubsets[[i]]]},{k,Length[ListComplements[[i]]]}]]
                ,{i,Length[ListSubsets]}]
	]
];

CoulombHNoLoopToZero[Mat_,f_]:= f/.{CoulombH[Li_,gam_,y_]:>0/;TestNoLoop[Mat,Li]};

OmSNoLoopToZero[Mat_,f_]:= f /.{
      OmS[gam_,y_]:>0 /;TestNoLoop[Mat,
         Select[Table[If[j==i,gam[[j]],0],{j,Length[gam]},{i,Length[gam]}],#!=Table[0,{i,Length[Mat]}]&]]};

OmTNoLoopToZero[Mat_,f_]:= f /.{
     OmT[gam_,y_]:>0 /;TestNoLoop[Mat,
         Select[Table[If[j==i,gam[[j]],0],{j,Length[gam]},{i,Length[gam]}],#!=Table[0,{i,Length[Mat]}]&]]};

	
EvalCoulombH3[Mat_,f_]:=f/.{CoulombH[Li_,gam_,y_]:>If[(Length[Li]==3)&&gam=={1,1,1},Module[{Mat3},
	Mat3=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}];
	If[((Mat3[[1,2]]>0)&&(Mat3[[2,3]]>0)&&(Mat3[[3,1]]>0)
		&&(Mat3[[1,2]]<=Mat3[[2,3]]+Mat3[[3,1]])
	    &&(Mat3[[2,3]]<=Mat3[[1,2]]+Mat3[[3,1]]) 
        &&(Mat3[[3,1]]<=Mat3[[1,2]]+Mat3[[2,3]]))||
	  ((Mat3[[1,2]]<0)&&(Mat3[[2,3]]<0)&&(Mat3[[3,1]]<0)
		&&(-Mat3[[1,2]]<=-Mat3[[2,3]]-Mat3[[3,1]])
	    &&(-Mat3[[2,3]]<=-Mat3[[1,2]]-Mat3[[3,1]]) 
        &&(-Mat3[[3,1]]<=-Mat3[[1,2]]-Mat3[[2,3]])),
	-2/(y-1/y)^2(1+(-1)^($QuiverMultiplier (Mat3[[1,2]]+Mat3[[2,3]]+Mat3[[3,1]])))/2 
	+(y+1/y)/(y-1/y)^2(1-(-1)^($QuiverMultiplier (Mat3[[1,2]]+Mat3[[2,3]]+Mat3[[3,1]])))/2,0]],CoulombH[Li,gam,y]]};

SubDSZ[Mat_,Li_]:=
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}];

OmToOmb[f_]:=f/. {Om[gam_,y_]:>DivisorSum[GCD@@gam,(y-1/y)/(y^#-1/y^#)/# MoebiusMu[#] Omb[gam/#,y^#]&]};

OmbToOm[f_]:=f/. {Omb[gam_,y_]:>DivisorSum[GCD@@gam,(y-1/y)/(y^#-1/y^#)/# Om[gam/#,y^#]&]};

ListSubQuivers[Nvec_]:=Module[{k},Flatten[Table[k/@Range[Length[Nvec]],##]&@@({k[#],0,Nvec[[#]]}&/@Range[Length[Nvec]]),
	Length[Nvec]-1]];

ListAllPartitions[gam_]:=Module[{m,unit,Li},
	If[Plus@@gam==1, {{gam}},
		m=Max[Select[Range[Length[gam]],gam[[#]]>0&]];
        unit=Table[If[i==m,1,0],{i,Length[gam]}];        
	    Li=ListAllPartitions[gam-unit];
        Union[Map[Sort,
        Union[Flatten[
				Table[Union[Flatten[{{Flatten[{Li[[i]],{unit}},1]},
					    Table[
						  Table[If[j==k,Li[[i,j]]+unit,Li[[i,j]]]
						  ,{j,Length[Li[[i]]]}]
	                    ,{k,Length[Li[[i]]]}]}
                      ,1]]
				,{i,Length[Li]}],1]]
         ,1]]
	]
]

ListAllPartitionsMult[gam_]:=Module[{Li},
  Li=ListAllPartitions[gam];
  Flatten[Table[ExpandPartitionMult[Tally[Li[[i]]]],{i,Length[Li]}],1]
];

ExpandPartitionMult[LiTally_]:=Module[{Nvec,Ntot,ListMult,ListDrop,ListExp},
  Nvec=First[LiTally][[1]];
  Ntot=LiTally[[1,2]];
  ListMult=Map[Flatten,ListAllPartitions[{Ntot}]]; 
  ListExp=Map[{Nvec,#}&,ListMult,{2}];   
  If[Length[LiTally]==1,ListExp,
    ListDrop=ExpandPartitionMult[Drop[LiTally,1]];
    Flatten[Table[Flatten[{ListExp[[i]],ListDrop[[j]]},1],{i,Length[ListExp]},{j,Length[ListDrop]}],1]
 ]
];

OmTToOmS[f_]:=f/.{OmT[gam_,y_]:>Module[{Li},
  Li=ListAllPartitionsMult[gam];
  OmS[gam,y]+Sum[If[Length[Li[[j]]]>2,
     CoulombH[Table[Li[[j,i,1]],{i,Length[Li[[j]]]}],Table[Li[[j,i,2]],{i,Length[Li[[j]]]}],y]
     Product[OmS[Li[[j,i,1]],y^Li[[j,i,2]]],{i,Length[Li[[j]]]}]
     ,0]
,{j,Length[Li]}]]
};

RandomCvec[gam_]:=Module[{m,mnonzero,k,Cvec},
	m=Length[gam];
	mnonzero=Select[Range[m],gam[[#]]>0&];
      If[Length[mnonzero]==0,Cvec=0 Range[m],
        k=Last[mnonzero];
        Cvec=Table[Random[Integer,{-1000,1000}],{i,m}];
        Cvec[[k]]=-Sum[If[i==k,0,gam[[i]]Cvec[[i]]],{i,m}]/gam[[k]];
	];
	Cvec/$QuiverPerturb1
];



CyclicQuiverOmS[avec_,t_]:=Module[{n,P,eps,Pexp,x},n=Length[avec]; P=Simplify[-1/2(t-1/t)/(1/t Product[(1+x[i] t),{i,n}]-t Product[(1+x[i] /t),{i,n}])(t Product[x[i]/(1+x[i] t),{i,n}]+1/t Product[x[i]/(1+x[i]/ t),{i,n}])+ 1/2Sum[(1-x[k]^2)/(1+x[k] t)/(1+x[k]/t)Product[If[i==k,1,x[i]/(1-x[i]/x[k])/(1-x[i]x[k])],{i,n}],{k,n}]];
  Pexp=SeriesCoefficient[Series[P/.x[i_]->eps x[i],{eps,0,Plus@@avec}],Plus@@avec];
  Coefficient[Pexp,Product[x[i]^avec[[i]],{i,n}]]];


HirzebruchR[J_,v_]:=1/((1-v)/(1-Exp[-(1-v)J])+v);

GrassmannianPoincare[k_,n_,y_]:=(-y)^(-k(n-k)) QFact[n,y]/QFact[k,y]/QFact[n-k,y];

AttractorFI[Mat_]:=Table[Sum[Mat[[i,j]],{j,Length[Mat]}],{i,Length[Mat]}];

QuiverPlot[Mat_]:=GraphPlot[Table[Max[Mat[[i,j]],0],{i,Length[Mat]},{j,Length[Mat]}],
      DirectedEdges->True,MultiedgeStyle->True,VertexLabeling->True];




(* ::Section:: *)
(*Reineke's formula for stack invariants*)


HiggsBranchFormula[Mat_,Cvec_,Nvec_]:=Module[{},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["HiggsBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["HiggsBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["HiggsBranchFormula: FI terms do not sum up to zero !"]];
 EvalQFact[EvalHiggsG[Mat,Cvec,OmbToHiggsG[OmToOmb[Om[Nvec,y]]]]]
];

HiggsBranchFormula[Mat_,Cvec_,Nvec_,y_]:=Module[{},
  Print["HiggsBranchFormula: Obsolete syntax, argument y should be dropped"];
  HiggsBranchFormula[Mat,Cvec,Nvec]
];

StackInvariant[Mat_,Cvec_,Nvec_,y_]:=Module[{m,ListAllPermutations,pa},
  m=Length[Nvec];
  pa=Flatten[Map[Permutations,ListAllPartitions[Nvec]],1];
  If[$QuiverVerbose,
    If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
        Print["StackInvariant: Length of DSZ matrix, FI and dimension vectors do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["StackInvariant: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["StackInvariant: FI parameters do not sum up to 0 !"]];
    Print["StackInvariant: summing ", Length[pa]," ordered partitions"];
  ];
  (-y)^($QuiverMultiplier Sum[-Max[Mat[[k,l]],0]Nvec[[k]]Nvec[[l]],{k,m},{l,m}]-1+Plus@@ Nvec)
	   (y^2-1)^(1-Plus@@Nvec)
	Sum[If[(Length[pa[[i]]]==1) ||And@@Table[Sum[Cvec[[k]] pa[[i,a,k]],{a,b},{k,m}]>0,{b,Length[pa[[i]]]-1}],
      (-1)^(Length[pa[[i]]]-1)
       y^(2$QuiverMultiplier  Sum[Max[Mat[[l,k]],0] pa[[i,a,k]]pa[[i,b,l]],
    {a,1,Length[pa[[i]]]},{b,a,Length[pa[[i]]]},{k,m},{l,m}])/
    Product[QFact[pa[[i,j,k]],y] ,{j,1,Length[pa[[i]]]},{k,m}],0],{i,Length[pa]}]
];

AbelianStackInvariant[Mat_,Cvec_,y_]:=Module[{m,ListAllPermutations,pa,ListPerm},
  m=Length[Cvec];
  pa=Flatten[Map[Permutations,ListAllPartitions[ConstantArray[1,m]]],1];
  If[$QuiverVerbose,
    If[Length[Union[{Length[Cvec],Length[Mat]}]]>1, 
        Print["AbelianStackInvariant: Length of DSZ matrix and FI  vectors do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["AbelianStackInvariant: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["AbelianStackInvariant: FI parameters do not sum up to 0 !"]]; 
    ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["AbelianStackInvariant: FI sit on wall of marginal stability"];
               Break[],
			   Print["AbelianStackInvariant: FI sit on wall of threshold stability"];
               Break[]
             ];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];
    Print["AbelianStackInvariant: summing ", Length[pa]," ordered partitions"];
  ];	
  (-y)^($QuiverMultiplier Sum[-Max[Mat[[k,l]],0],{k,m},{l,m}]-1+m)
	   (y^2-1)^(1-m)
	Sum[If[(Length[pa[[i]]]==1) ||And@@Table[Sum[Cvec[[k]] pa[[i,a,k]],{a,b},{k,m}]>0,
          {b,Length[pa[[i]]]-1}],
      (-1)^(Length[pa[[i]]]-1)
       y^(2$QuiverMultiplier  Sum[Max[Mat[[l,k]],0] pa[[i,a,k]]pa[[i,b,l]],
    {a,1,Length[pa[[i]]]},{b,a,Length[pa[[i]]]},{k,m},{l,m}])/
    Product[QFact[pa[[i,j,k]],y] ,{j,1,Length[pa[[i]]]},{k,m}],0],{i,Length[pa]}]
];

QDeformedFactorial[n_,y_]:=If[n<0,Print["QDeformedFactorial[n,y] is defined only for n>=0"],
		If[n==0,1,(y^(2n)-1)/(y^2-1)QDeformedFactorial[n-1,y]]];

EvalQFact[f_]:=f/.{QFact[n_,y_]:>QDeformedFactorial[n,y]};

StackInvariantToOmb[gam_,y_]:=Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	-(y-1/y)Sum[Product[-Omb[gam Li[[i,j,1]]/gcd,y]/(y-1/y),{j,Length[Li[[i]]]}]/Length[Li[[i]]]!,{i,Length[Li]}]
];

HiggsGToOmb[f_]:=f/.{HiggsG[gam_,y_]:>Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	Sum[(-1)^(Length[Li[[i]]]-1)Product[Omb[gam Li[[i,j,1]]/gcd,y],{j,Length[Li[[i]]]}]/Length[Li[[i]]]!/(y-1/y)^(Length[Li[[i]]]-1),
	{i,Length[Li]}]]};

OmbToHiggsG[f_]:=f/.{Omb[gam_,y_]:>Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	Sum[
	   Product[HiggsG[gam Li[[i,j,1]]/gcd,y],{j,Length[Li[[i]]]}]/Length[Li[[i]]]/(y-1/y)^(Length[Li[[i]]]-1),
	{i,Length[Li]}]]};

EvalHiggsG[Mat_,Cvec_,f_]:=f/.{HiggsG[gam_,y_]:>StackInvariant[Mat,Cvec,gam,y]};

EvalHiggsg[Mat_,Cvec_,f_]:=f/.{Higgsg[Li_,y_]:>AbelianStackInvariant[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};


(* ::Subtitle:: *)
(*Mutations*)


(* MutateRight[{Mat_,Cvec_,Nvec_},k_]:=Module[{m},
  m=Length[Mat];
{Table[If[(i==k)||(j==k),-Mat[[i,j]],Mat[[i,j]]+$QuiverMutationMult Max[0,Mat[[i,k]] Mat[[k,j]]] Sign[Mat[[k,j]]]],{i,m},{j,m}],
 Table[If[i==k,-Cvec[[i]],Cvec[[i]]+$QuiverMutationMult Max[0,Mat[[i,k]]] Cvec[[k]]],{i,m}],
 Table[If[i==k,-Nvec[[i]]+Sum[Nvec[[j]] $QuiverMutationMult Max[0,Mat[[j,k]]],{j,m}],Nvec[[i]]],{i,m}]}];

MutateLeft[{Mat_,Cvec_,Nvec_},k_]:=Module[{m},
  m=Length[Mat];
{Table[If[(i==k)||(j==k),-Mat[[i,j]],Mat[[i,j]]+$QuiverMutationMult Max[0,Mat[[i,k]] Mat[[k,j]]] Sign[Mat[[k,j]]]],{i,m},{j,m}],
 Table[If[i==k,-Cvec[[i]],Cvec[[i]]+$QuiverMutationMult Max[0,-Mat[[i,k]]] Cvec[[k]]],{i,m}],   
 Table[If[i==k,-Nvec[[i]]+Sum[Nvec[[j]] $QuiverMutationMult Max[0,-Mat[[j,k]]],{j,m}],Nvec[[i]]],{i,m}]}];

MutateRightList[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  If[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateRightList[Mat,Cvec,Nvec,Drop[klist,-1]]; 
       k=Last[klist];,
    {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec};
       k=klist[[1]];
  ];
  m=Length[Mat2];
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}];
*)

MutateRight[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  Which[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateRight[Mat,Cvec,Nvec,Drop[klist,-1]]; k=Last[klist];,
	Length[klist]==1,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist[[1]],
    Length[klist]==0,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist;
  ];
  m=Length[Mat2]; 
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}
];

MutateLeft[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  Which[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateLeft[Mat,Cvec,Nvec,Drop[klist,-1]]; k=Last[klist];,
	Length[klist]==1,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist[[1]],
    Length[klist]==0,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist;
  ];
  m=Length[Mat2]; 
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,-Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,-Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}
];

MutateRightOmS[Mat_,k_,f_]:=f/.OmS[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS2[Nvec,y],
     OmS2[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

OmSToOmS2[f_]:=f/. OmS[gam__]:>OmS2[gam];

MutateRightOmS2[Mat_,k_,f_]:=f/.OmS2[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS[Nvec,y],
     OmS[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

MutateLeftOmS[Mat_,k_,f_]:=f/.OmS[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS2[Nvec,y],
     OmS2[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,-Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,-Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

MutateLeftOmS2[Mat_,k_,f_]:=f/.OmS2[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS[Nvec,y],
     OmS[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,-Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,-Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

DropOmSNeg[f_]:= f /.{OmS[gam_,t___]:>0 /;Min[gam]<0, OmS2[gam_,t___]:>0 /;Min[gam]<0};


End[];
EndPackage[]


==> GeneralizedMutations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     98213,       2907]
NotebookOptionsPosition[     91318,       2678]
NotebookOutlinePosition[     91675,       2694]
CellTagsIndexPosition[     91632,       2691]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Generalized quiver mutations and 
single centered indices\
\>", "Title",
 CellChangeTimes->{{3.588995309703549*^9, 3.588995322603031*^9}}],

Cell["\<\
Jan Manschot, Boris Pioline and Ashoke Sen, Sept. 2013\
\>", "Text",
 CellChangeTimes->{{3.58899533854611*^9, 3.588995351135988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CoulombHiggs`"}]}], "Input"],

Cell[BoxData["\<\"CoulombHiggs v 2.0 - A package for evaluating quiver \
invariants using the Coulomb and Higgs branch formulae.\"\>"], "Print",
 CellChangeTimes->{3.588995382120022*^9, 3.5891832028782454`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Examples of ordinary quiver mutations\
\>", "Section",
 CellChangeTimes->{{3.588995406022882*^9, 3.5889954120111113`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Examples 1 and 2: 3-node quiver\
\>", "Subsection",
 CellChangeTimes->{{3.588995432874687*^9, 3.588995449473304*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "3"}], ";", 
  RowBox[{"bb", "=", "4"}], ";", 
  RowBox[{"cc", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "571"}], ",", 
     RowBox[{
      RowBox[{"256", " ", 
       RowBox[{
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"315", " ", 
       RowBox[{
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "-", 
      RowBox[{"1", "/", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.588995682093463*^9, 3.588995796753108*^9}, {
  3.588995830831376*^9, 3.58899583376782*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "2"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "31"}], ",", 
     RowBox[{
      RowBox[{"10", " ", 
       RowBox[{
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "+", 
      RowBox[{"2", "/", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"21", " ", 
       RowBox[{
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "-", 
      RowBox[{"2", "/", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.588996219786372*^9, 3.588996279262492*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"(", GridBox[{
      {"0", "aa", 
       RowBox[{"-", "cc"}]},
      {
       RowBox[{"-", "aa"}], "0", "bb"},
      {"cc", 
       RowBox[{"-", "bb"}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverOmSbasis", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverMutationMult", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateRight", "[", 
    RowBox[{"Mat", ",", "Cvec", ",", "Nvec", ",", "1"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.588995682093463*^9, 3.588995796753108*^9}, {
  3.588995830831376*^9, 3.588995835582713*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "22", ",", 
     RowBox[{"-", "22"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.588995839195385*^9, 3.588996027682766*^9, 
  3.588996281898632*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb1", "=", 
   RowBox[{"DropFugacity", "[", 
    RowBox[{"CoulombBranchFormula", "[", 
     RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5786283681866426`*^9, 3.5786283747925453`*^9}, {
   3.585557047101869*^9, 3.58555704723765*^9}, {3.585557338579973*^9, 
   3.585557341331533*^9}, {3.585569412876072*^9, 3.585569413970647*^9}, 
   3.587811322941208*^9, 3.587811633221002*^9, 3.587812201679377*^9, 
   3.5878129679003143`*^9, 3.5889958828620253`*^9, 3.588996286851844*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.5889962872691813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {2, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287308379*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {2, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287310808*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287340057*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb2", "=", 
   RowBox[{"OmSToOmS2", "[", 
    RowBox[{"DropFugacity", "[", 
     RowBox[{"CoulombBranchFormula", "[", 
      RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.588996291539309*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291786818*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{"QCoulomb1", ",", "QCoulomb2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.588995969003261*^9, 3.588995977263187*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"OmS", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "t"}], "]"}], ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.588995977774982*^9, 3.588996080079279*^9, 
  3.588996292969198*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"DropOmSNeg", "[", 
     RowBox[{"MutateRightOmS", "[", 
      RowBox[{"Mat", ",", "1", ",", "QCoulomb1"}], "]"}], "]"}], "-", 
    "QCoulomb2"}], "/.", 
   RowBox[{
    RowBox[{"OmS2", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", "t"}], "]"}], "\[Rule]",
     "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.588996123828102*^9, 3.588996176058779*^9}, {
  3.588996342561952*^9, 3.5889963555427713`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5889961392994833`*^9, 3.588996176544631*^9}, 
   3.5889963111634417`*^9, 3.5889963558563633`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3: 4-node quiver", "Subsection",
 CellChangeTimes->{{3.588995432874687*^9, 3.588995463863934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "5"}], ";", 
  RowBox[{"bb", "=", "5"}], ";", 
  RowBox[{"cc", "=", "2"}], ";", 
  RowBox[{"dd", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"250", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"170", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "+", "2"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "-", "3"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"-", "450"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.588996384968031*^9, 3.588996469328843*^9}, {
  3.588996549522099*^9, 3.58899656456879*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "aa", ",", "0", ",", 
       RowBox[{"-", "dd"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "aa"}], ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "bb"}], ",", "0", ",", "c"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"dd", ",", "0", ",", 
       RowBox[{"-", "cc"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"QuiverPlot", "[", "Mat", "]"}]}], "Input",
 CellChangeTimes->{{3.588996484088051*^9, 3.588996496300325*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[GraphicsComplexBox[CompressedData["
1:eJw1lns0lNsfh0coISRJCEmhUNJFunwQIl0plZ86uURK5VpOdUocyulUiiKZ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    "], {
     {RGBColor[0.5, 0., 0.], Arrowheads[{{0.041298819378595114`, 0.7}}], 
      ArrowBox[{1, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
       2}], ArrowBox[{1, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
       34, 35, 36, 2}], ArrowBox[{1, 2}], 
      ArrowBox[{1, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51,
        52, 2}], 
      ArrowBox[{1, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
        68, 2}], 
      ArrowBox[{2, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
        84, 3}], 
      ArrowBox[{2, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
        100, 3}], ArrowBox[{2, 3}], 
      ArrowBox[{2, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
        113, 114, 115, 116, 3}], 
      ArrowBox[{2, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128,
        129, 130, 131, 132, 3}], 
      ArrowBox[{3, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144,
        145, 146, 147, 148, 4}], 
      ArrowBox[{3, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160,
        161, 162, 163, 164, 4}], ArrowBox[{4, 1}]}, {InsetBox[
       FrameBox["1",
        Background->RGBColor[1, 1, 0.8],
        FrameStyle->RGBColor[0.94, 0.85, 0.36],
        StripOnInput->False], 1], InsetBox[
       FrameBox["2",
        Background->RGBColor[1, 1, 0.8],
        FrameStyle->RGBColor[0.94, 0.85, 0.36],
        StripOnInput->False], 2], InsetBox[
       FrameBox["3",
        Background->RGBColor[1, 1, 0.8],
        FrameStyle->RGBColor[0.94, 0.85, 0.36],
        StripOnInput->False], 3], InsetBox[
       FrameBox["4",
        Background->RGBColor[1, 1, 0.8],
        FrameStyle->RGBColor[0.94, 0.85, 0.36],
        StripOnInput->False], 4]}}],
   Annotation[#, 
    VertexCoordinateRules -> {{0., 0.9997532360813219}, {0.9993931236462025, 
     1.0258160108662502`}, {1.0286626995939243`, 0.026431169015734945`}, {
     0.02872413637035287, 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->{120.890625, Automatic},
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{3.588996498662374*^9, 3.588996575395096*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "}"}], "=", 
  RowBox[{"MutateRight", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{3.588996537675644*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5", ",", 
       RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "5"}], ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"501", ",", "342", ",", 
     RowBox[{"-", "843"}], ",", "450"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.588996539416403*^9, 3.588996576084695*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb1", "=", 
   RowBox[{"DropFugacity", "[", 
    RowBox[{"CoulombBranchFormula", "[", 
     RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5786283681866426`*^9, 3.5786283747925453`*^9}, {
   3.585557047101869*^9, 3.58555704723765*^9}, {3.585557338579973*^9, 
   3.585557341331533*^9}, {3.585569412876072*^9, 3.585569413970647*^9}, 
   3.587811322941208*^9, 3.587811633221002*^9, 3.587812201679377*^9, 
   3.5878129679003143`*^9, 3.5889958828620253`*^9, 3.588996286851844*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996592696048*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 0, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.5889965942277517`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 0, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594264142*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.58899659426819*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 0, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594271978*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.5889965942743073`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594313384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594315819*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594318377*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.5889965944262247`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.5889965945386457`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594653895*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588995883458283*^9, 3.588996031441819*^9, 
  3.588996287208172*^9, 3.588996594835647*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb2", "=", 
   RowBox[{"OmSToOmS2", "[", 
    RowBox[{"DropFugacity", "[", 
     RowBox[{"CoulombBranchFormula", "[", 
      RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.588996291539309*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961577177`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{"QCoulomb1", ",", "QCoulomb2"}], "}"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"], "+", 
        SuperscriptBox["y", "6"]}], ")"}], "2"], "+", 
     RowBox[{
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "t"}], 
       "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "t"}], 
       "]"}]}]}], 
    SuperscriptBox["y", "6"]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"], "+", 
        SuperscriptBox["y", "6"]}], ")"}], "2"], "+", 
     RowBox[{
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"OmS2", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "t"}], 
       "]"}]}]}], 
    SuperscriptBox["y", "6"]]}], "}"}]], "Output",
 CellChangeTimes->{3.5889966074283648`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"DropOmSNeg", "[", 
    RowBox[{"MutateRightOmS", "[", 
     RowBox[{"Mat", ",", "4", ",", "QCoulomb1"}], "]"}], "]"}], "-", 
   "QCoulomb2"}], "]"}]], "Input",
 CellChangeTimes->{{3.588996702921013*^9, 3.588996704553184*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5889967050253687`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Examples of generalized quiver mutations\
\>", "Section",
 CellChangeTimes->{{3.588995406022882*^9, 3.5889954239632387`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Example 1 : generalized Kronecker quiver\
\>", "Subsection",
 CellChangeTimes->{{3.588995432874687*^9, 3.5889954884871073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"second", " ", "order", " ", "semi"}], "-", 
     RowBox[{"primitive", " ", "wall"}], "-", 
     RowBox[{"crossing", " ", "formula"}]}], ",", " ", 
    RowBox[{"from", " ", "MPS1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nn", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IntToRat", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Dp", "[", 
         RowBox[{"m_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"MoebiusMu", "[", "#", "]"}], 
              RowBox[{
               RowBox[{"Omp", "[", 
                RowBox[{
                 RowBox[{"m", "/", "#"}], ",", 
                 RowBox[{"n", "/", "#"}]}], "]"}], "/", 
               RowBox[{"#", "^", "2"}]}]}], " ", "&"}]}], "]"}]}], "]"}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Dm", "[", 
         RowBox[{"m_", ",", "n_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"MoebiusMu", "[", "#", "]"}], 
              RowBox[{
               RowBox[{"Omm", "[", 
                RowBox[{
                 RowBox[{"m", "/", "#"}], ",", 
                 RowBox[{"n", "/", "#"}]}], "]"}], "/", 
               RowBox[{"#", "^", "2"}]}]}], " ", "&"}]}], "]"}]}], "]"}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Dp", "[", 
         RowBox[{"m_", ",", "n_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"MoebiusMu", "[", "#", "]"}], 
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"Omp", "[", 
                 RowBox[{
                  RowBox[{"m", "/", "#"}], ",", 
                  RowBox[{"n", "/", "#"}], ",", 
                  RowBox[{"y", "^", "#"}]}], "]"}], "/", "#"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"y", "^", "#"}], "-", 
                 RowBox[{"y", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "#"}], ")"}]}]}], ")"}]}]}], " ", "&"}]}], 
           "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Dm", "[", 
         RowBox[{"m_", ",", "n_", ",", "y_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"MoebiusMu", "[", "#", "]"}], 
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"Omm", "[", 
                 RowBox[{
                  RowBox[{"m", "/", "#"}], ",", 
                  RowBox[{"n", "/", "#"}], ",", 
                  RowBox[{"y", "^", "#"}]}], "]"}], "/", "#"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"y", "^", "#"}], "-", 
                 RowBox[{"y", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "#"}], ")"}]}]}], ")"}]}]}], " ", "&"}]}], 
           "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RatToInt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Omp", "[", 
         RowBox[{"m_", ",", "n_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Dp", "[", 
               RowBox[{
                RowBox[{"m", "/", "#"}], ",", 
                RowBox[{"n", "/", "#"}]}], "]"}], "/", 
              RowBox[{"#", "^", "2"}]}], " ", "&"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Omm", "[", 
         RowBox[{"m_", ",", "n_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Dm", "[", 
               RowBox[{
                RowBox[{"m", "/", "#"}], ",", 
                RowBox[{"n", "/", "#"}]}], "]"}], "/", 
              RowBox[{"#", "^", "2"}]}], " ", "&"}]}], "]"}]}], "]"}]}], ",", 
       
       RowBox[{
        RowBox[{"Omp", "[", 
         RowBox[{"m_", ",", "n_", ",", "y_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"Dp", "[", 
                 RowBox[{
                  RowBox[{"m", "/", "#"}], ",", 
                  RowBox[{"n", "/", "#"}], ",", 
                  RowBox[{"y", "^", "#"}]}], "]"}], "/", "#"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"y", "^", "#"}], "-", 
                 RowBox[{"y", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "#"}], ")"}]}]}], ")"}]}]}], " ", "&"}]}], 
           "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Omm", "[", 
         RowBox[{"m_", ",", "n_", ",", "y_"}], "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], "\[Equal]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], ",", "0", ",", 
          RowBox[{"DivisorSum", "[", 
           RowBox[{
            RowBox[{"GCD", "[", 
             RowBox[{"m", ",", "n"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"Dm", "[", 
                 RowBox[{
                  RowBox[{"m", "/", "#"}], ",", 
                  RowBox[{"n", "/", "#"}], ",", 
                  RowBox[{"y", "^", "#"}]}], "]"}], "/", "#"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"y", "^", "#"}], "-", 
                 RowBox[{"y", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "#"}], ")"}]}]}], ")"}]}]}], " ", "&"}]}], 
           "]"}]}], "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Zp", "[", "m_", "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Omp", "[", 
         RowBox[{"m", ",", "n"}], "]"}], 
        RowBox[{"q", "^", "n"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Zm", "[", "m_", "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Omm", "[", 
         RowBox[{"m", ",", "n"}], "]"}], 
        RowBox[{"q", "^", "n"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zsp1", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"l", " ", "g12"}], ")"}]}], " ", "l", " ", "g12", " ", 
         RowBox[{"Omp", "[", 
          RowBox[{"0", ",", "l"}], "]"}], " ", 
         RowBox[{"q", "^", "l"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "Nn"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zpmod2", "=", 
     RowBox[{
      RowBox[{"Zp", "[", "2", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], "g12"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"j", "-", "i"}], ")"}], "g12", " ", 
          RowBox[{"Omp", "[", 
           RowBox[{"1", ",", "i"}], "]"}], 
          RowBox[{"Omp", "[", 
           RowBox[{"1", ",", "j"}], "]"}], " ", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"i", "+", "j"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "Nn"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "Nn"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zmmod2", "=", 
     RowBox[{
      RowBox[{"Zm", "[", "2", "]"}], "+", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], "g12"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"j", "-", "i"}], ")"}], "g12", " ", 
          RowBox[{"Omm", "[", 
           RowBox[{"1", ",", "i"}], "]"}], 
          RowBox[{"Omm", "[", 
           RowBox[{"1", ",", "j"}], "]"}], " ", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"i", "+", "j"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "Nn"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"j", "+", "1"}], ",", "Nn"}], "}"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zsp2", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "l", " ", "g12"}], ")"}]}], "2", " ", "l", " ", "g12",
          " ", 
         RowBox[{"Omp", "[", 
          RowBox[{"0", ",", "l"}], "]"}], " ", 
         RowBox[{"q", "^", "l"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "Nn"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq1", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Zm", "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"Zp", "[", "1", "]"}], " ", "Zsp1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soOmm1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Eq1", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Omm", "[", 
           RowBox[{"1", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soOmp1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Eq1", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Omp", "[", 
           RowBox[{"1", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq2", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Zmmod2", "-", 
         RowBox[{"Zpmod2", " ", "Zsp2"}]}], "/.", "soOmm1"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soOmm2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Eq2", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Omm", "[", 
           RowBox[{"2", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq2b", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Zmmod2", "-", 
         RowBox[{"Zpmod2", " ", "Zsp2"}]}], "/.", "soOmp1"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"soOmp2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Eq2b", "\[Equal]", "0"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Omp", "[", 
           RowBox[{"2", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5889968443220882`*^9, 3.5889968815178957`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mm", "=", "1"}], ";", 
  RowBox[{"p1", "=", "2"}], ";", 
  RowBox[{"q1", "=", "3"}], ";", 
  RowBox[{"p2", "=", "0"}], ";", 
  RowBox[{"q2", "=", "0"}], ";", 
  RowBox[{"M", "=", 
   RowBox[{"q1", "+", 
    RowBox[{"4", "q2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repOmS", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      "q1"}], ",", " ", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      "q2"}], ",", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "n_"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      RowBox[{"0", "/;", 
       RowBox[{"n", ">", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      "p1"}], ",", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      "p2"}], ",", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], "]"}], ":>", 
      RowBox[{"0", "/;", 
       RowBox[{"n", ">", "2"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5889970507556343`*^9, 3.588997059881962*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SemiPrimitive1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dm", "[", 
              RowBox[{"1", ",", "n"}], "]"}], 
             RowBox[{"q", "^", "n"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}], "/.", 
          "IntToRat"}], "/.", "soOmm2"}], "/.", "soOmm1"}], "/.", 
       "RatToInt"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Dp", "[", 
          RowBox[{"p_", ",", "q_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"OmS", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p", ",", "q"}], "}"}], ",", "y", ",", "t"}], "]"}]}], 
        ",", 
        RowBox[{"g12", "\[Rule]", 
         RowBox[{"-", "m"}]}]}], "}"}]}], "/.", "repOmS"}], "/.", 
    RowBox[{
     RowBox[{"OmS", "[", "x___", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"m", "\[Rule]", "mm"}]}]}]], "Input",
 CellChangeTimes->{{3.5889969565758543`*^9, 3.588997025596778*^9}}],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{"6", " ", "q"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "3"]}]}]], "Output",
 CellChangeTimes->{{3.588997007118247*^9, 3.588997027248557*^9}, 
   3.58899706150852*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SemiPrimitive2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dm", "[", 
              RowBox[{"2", ",", "n"}], "]"}], 
             RowBox[{"q", "^", "n"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "Nn"}], "}"}]}], "]"}], "/.", 
          "IntToRat"}], "/.", "soOmm2"}], "/.", "soOmm1"}], "/.", 
       "RatToInt"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Dp", "[", 
          RowBox[{"p_", ",", "q_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"OmS", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p", ",", "q"}], "}"}], ",", "y", ",", "t"}], "]"}]}], 
        ",", 
        RowBox[{"g12", "\[Rule]", 
         RowBox[{"-", "m"}]}]}], "}"}]}], "/.", "repOmS"}], "/.", 
    RowBox[{
     RowBox[{"OmS", "[", "x___", "]"}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{"m", "\[Rule]", "mm"}]}]}]], "Input",
 CellChangeTimes->{{3.588997085328292*^9, 3.588997090696093*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "q"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{{3.588997086270178*^9, 3.588997091638174*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"mm", " ", "M"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SemiPrimitive1", "/.", 
        RowBox[{"q", "\[Rule]", 
         RowBox[{"1", "/", "q"}]}]}], ")"}], "/", "SemiPrimitive1"}]}], ",", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2", "mm", " ", "M"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SemiPrimitive2", "/.", 
        RowBox[{"q", "\[Rule]", 
         RowBox[{"1", "/", "q"}]}]}], ")"}], "/", "SemiPrimitive2"}]}]}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.587464801336234*^9, 3.587464844596594*^9}, {
  3.587465427425241*^9, 3.587465437631454*^9}, {3.588997127987197*^9, 
  3.588997141329524*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.5874648148551073`*^9, 3.587464845001248*^9}, 
   3.587464882449894*^9, 3.5874649220610332`*^9, 3.587464967570814*^9, 
   3.587465100177321*^9, {3.5874654222730227`*^9, 3.587465437988276*^9}, 
   3.587465495517964*^9, 3.587465638335503*^9, 3.587465674270803*^9, 
   3.587466029810541*^9, 3.587466087006234*^9, 3.587466165461894*^9, {
   3.587467675408181*^9, 3.587467687595525*^9}, 3.587467791255022*^9, {
   3.5889971330628157`*^9, 3.588997142350211*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 2 : generalized 3-node quiver without closed loop\
\>", "Subsection",
 CellChangeTimes->{{3.588995432874687*^9, 3.5889955045889587`*^9}, {
  3.588997637424864*^9, 3.5889976403847837`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "1"}], ";", 
  RowBox[{"bb", "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{"cc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", "1"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.58899726258902*^9, 3.588997305218568*^9}, {
  3.5889976012293377`*^9, 3.588997601282086*^9}, {3.588998783634535*^9, 
  3.588998783685082*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"(", GridBox[{
      {"0", "aa", 
       RowBox[{"-", "cc"}]},
      {
       RowBox[{"-", "aa"}], "0", "bb"},
      {"cc", 
       RowBox[{"-", "bb"}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverOmSbasis", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverRecursion", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.588997331399406*^9, 3.5889973732227716`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "a", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", "2"}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588997667425928*^9, 3.588997673337631*^9}, {
  3.588997825383582*^9, 3.588997826898061*^9}, {3.588998051478808*^9, 
  3.588998082965776*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "b", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repOmS", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"OmS", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
         "]"}], "\[RuleDelayed]", "3"}], ",", 
       RowBox[{
        RowBox[{"OmS", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
         "]"}], ":>", 
        RowBox[{"0", "/;", 
         RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588997680265143*^9, 3.58899768863363*^9}, {
  3.5889978223194323`*^9, 3.588997823224936*^9}, {3.588998558620468*^9, 
  3.5889985650701838`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "c", ")"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"y", "^", "2"}], "+", "1", "+", 
        RowBox[{"1", "/", 
         RowBox[{"y", "^", "2"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588997331399406*^9, 3.5889973732227716`*^9}, {
  3.588997409384489*^9, 3.588997419132913*^9}, {3.5889974520824623`*^9, 
  3.588997468066691*^9}, {3.588997514004985*^9, 3.588997519385852*^9}, {
  3.588997555995421*^9, 3.5889975651672564`*^9}, {3.588997817699827*^9, 
  3.588997819170723*^9}, {3.588998658314927*^9, 3.588998669129607*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "d", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", "4"}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588998682881476*^9, 3.5889987004219437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "e", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"t", "+", 
        RowBox[{"1", "/", "t"}]}]}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588998707166424*^9, 3.588998711918806*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "f", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", "1"}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", ">", "2"}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{"p", "\[Equal]", "1"}], ")"}]}]}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5889987395477667`*^9, 3.5889987630502653`*^9}, {
  3.5889988100800753`*^9, 3.58899881015935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "g", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repOmS", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], "\[RuleDelayed]", "1"}], ",", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
        "]"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"p", ">", "2"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.588998890464773*^9, 3.588998920838957*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMutationMult", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], 
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "k", ",", "0"}], "}"}], ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", "repOmS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateRight", "[", 
    RowBox[{"Mat", ",", "Cvec", ",", "Nvec", ",", "2"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.588997404810153*^9, {3.58899752092327*^9, 3.58899754008945*^9}, {
   3.5889987955203333`*^9, 3.588998814397847*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "199"}], ",", "80", ",", 
     RowBox[{"-", "121"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.588997524711316*^9, 3.5889975372276793`*^9}, 
   3.58899760412869*^9, 3.588997885195683*^9, {3.588998078409706*^9, 
   3.588998085464263*^9}, 3.588998569630603*^9, 3.588998714571867*^9, {
   3.5889987698194637`*^9, 3.588998814645522*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb1", "=", 
   RowBox[{"CoulombBranchFormula", "[", 
    RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5786283681866426`*^9, 3.5786283747925453`*^9}, {
   3.585557047101869*^9, 3.58555704723765*^9}, {3.585557338579973*^9, 
   3.585557341331533*^9}, {3.585569412876072*^9, 3.585569413970647*^9}, 
   3.587811322941208*^9, 3.587811633221002*^9, 3.587812201679377*^9, 
   3.5878129679003143`*^9, 3.5889958828620253`*^9, 3.588996286851844*^9, {
   3.588997592926422*^9, 3.5889976097890587`*^9}, {3.588997864236755*^9, 
   3.5889978667473793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.58899881564229*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998849096448*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.5889988491244287`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.58899884912677*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.5889988491533813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.5889988491557293`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 4, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998849269665*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998849363504*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.5889988495176697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 4, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.58899884963557*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998851152224*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 4, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998852835824*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{{3.5889976060261517`*^9, 3.5889976099843407`*^9}, 
   3.588997887910509*^9, 3.588998086747115*^9, 3.588998574721735*^9, 
   3.588998715865218*^9, 3.588998854945176*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb2", "=", 
   RowBox[{"OmSToOmS2", "[", 
    RowBox[{"CoulombBranchFormula", "[", 
     RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.588996291539309*^9, {3.588997871267829*^9, 3.588997876722336*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.58899886587889*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899387776*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899426446*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899431644*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899476018*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.5889988994790697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 4, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.5889988995615063`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899710845*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899804579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 4, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998899917468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998901468031*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 4, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.5889989032189407`*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588995934393901*^9, 3.588996068149338*^9, 
  3.588996291785535*^9, 3.5889965961231194`*^9, 3.58899763084478*^9, 
  3.588997888988895*^9, 3.588998087762644*^9, 3.588998575954481*^9, 
  3.588998716763739*^9, 3.588998905244259*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QCoulomb1s", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateLeftOmS2", "[", 
    RowBox[{"Mat2", ",", "2", ",", 
     RowBox[{"DropOmSNeg", "[", 
      RowBox[{"MutateRightOmS", "[", 
       RowBox[{"Mat", ",", "2", ",", 
        RowBox[{"QCoulomb1", "/.", "repOmS"}]}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5889979292734737`*^9, 3.588997930928842*^9}, {
  3.588997990589583*^9, 3.588998016908183*^9}, {3.588998118245244*^9, 
  3.58899812192485*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["y", "5"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"]}], ")"}]}], " ", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], "]"}],
      " ", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       SuperscriptBox["y", "6"], "+", 
       SuperscriptBox["y", "8"]}], ")"}], " ", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5889979313898287`*^9, {3.5889979924865026`*^9, 3.5889980172861423`*^9}, 
   3.58899809262661*^9, 3.5889981253997498`*^9, 3.588998486185021*^9, 
   3.5889986200197906`*^9, 3.588998717716166*^9, 3.5889989242437677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QCoulomb2s", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateRightOmS", "[", 
    RowBox[{"Mat", ",", "2", ",", 
     RowBox[{
      RowBox[{"DropOmSNeg", "[", 
       RowBox[{"MutateLeftOmS2", "[", 
        RowBox[{"Mat2", ",", "2", ",", "QCoulomb2"}], "]"}], "]"}], "/.", 
      "repOmS"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.588998148067202*^9, 3.588998179545062*^9}, 
   3.588998327808483*^9, {3.588998642042183*^9, 3.588998643391282*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["y", "5"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        SuperscriptBox["y", "10"]}], ")"}]}], " ", 
     RowBox[{"OmS2", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], "]"}],
      " ", 
     RowBox[{"OmS2", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       SuperscriptBox["y", "6"], "+", 
       SuperscriptBox["y", "8"]}], ")"}], " ", 
     RowBox[{"OmS2", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.588998180283853*^9, 3.588998328249773*^9, {3.588998487384913*^9, 
   3.588998502182411*^9}, {3.588998622048942*^9, 3.588998643692025*^9}, 
   3.58899871889888*^9, 3.588998925260289*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"DropOmSNeg", "[", 
     RowBox[{"MutateLeftOmS2", "[", 
      RowBox[{"Mat2", ",", "2", ",", "QCoulomb2s"}], "]"}], "]"}], "-", 
    "QCoulomb1s"}], "/.", "repOmS"}], "]"}]], "Input",
 CellChangeTimes->{{3.588998306756279*^9, 3.5889983390467367`*^9}, {
  3.588998513034235*^9, 3.588998538534917*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.588998332051903*^9, 3.588998339498344*^9}, {
   3.588998488617361*^9, 3.588998538907093*^9}, 3.588998624648548*^9, 
   3.588998720075554*^9, 3.588998926556992*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 3 : generalized 3-node quiver with closed loop\
\>", "Subsection",
 CellChangeTimes->{{3.588995432874687*^9, 3.588995520068815*^9}, {
  3.588997646777966*^9, 3.588997648712351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "2"}], ";", 
  RowBox[{"bb", "=", "1"}], ";", 
  RowBox[{"cc", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"50", " ", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", "1"}], ")"}], "/", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repOmS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
       "]"}], "\[RuleDelayed]", "2"}], ",", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "p_", ",", "0"}], "}"}], ",", "y_", ",", "t_"}], 
       "]"}], ":>", 
      RowBox[{"0", "/;", 
       RowBox[{"p", ">", "1"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.588998843974255*^9, 3.588998851498673*^9}, {
  3.5889989936982813`*^9, 3.588998996611223*^9}, {3.5889990294728813`*^9, 
  3.588999029609871*^9}, {3.588999126133321*^9, 3.58899912620487*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"(", GridBox[{
      {"0", "aa", 
       RowBox[{"-", "cc"}]},
      {
       RowBox[{"-", "aa"}], "0", "bb"},
      {"cc", 
       RowBox[{"-", "bb"}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverOmSbasis", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverRecursion", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.588997331399406*^9, 3.5889973732227716`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMutationMult", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], 
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "k", ",", "0"}], "}"}], ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", "repOmS"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateRight", "[", 
    RowBox[{"Mat", ",", "Cvec", ",", "Nvec", ",", "2"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{
  3.588997404810153*^9, {3.58899752092327*^9, 3.58899754008945*^9}, {
   3.5889987955203333`*^9, 3.588998814397847*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "229"}], ",", "80", ",", "149"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.588999032972814*^9, 3.588999128426029*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb1", "=", 
   RowBox[{"CoulombBranchFormula", "[", 
    RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5786283681866426`*^9, 3.5786283747925453`*^9}, {
   3.585557047101869*^9, 3.58555704723765*^9}, {3.585557338579973*^9, 
   3.585557341331533*^9}, {3.585569412876072*^9, 3.585569413970647*^9}, 
   3.587811322941208*^9, 3.587811633221002*^9, 3.587812201679377*^9, 
   3.5878129679003143`*^9, 3.5889958828620253`*^9, 3.588996286851844*^9, {
   3.588997592926422*^9, 3.5889976097890587`*^9}, {3.588997864236755*^9, 
   3.5889978667473793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.5889991289733667`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130626898*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130660488*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130663028*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130706592*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130709124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130800712*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999130928752*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.588999042112441*^9, 3.588999131210135*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QCoulomb2", "=", 
   RowBox[{"OmSToOmS2", "[", 
    RowBox[{"CoulombBranchFormula", "[", 
     RowBox[{"Mat2", ",", "Cvec2", ",", "Nvec2"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.588996291539309*^9, {3.588997871267829*^9, 3.588997876722336*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.5889990493387947`*^9, 3.588999131277659*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.5889990493387947`*^9, 3.588999131319518*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QCoulomb1s", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateLeftOmS2", "[", 
    RowBox[{"Mat2", ",", "2", ",", 
     RowBox[{"DropOmSNeg", "[", 
      RowBox[{"MutateRightOmS", "[", 
       RowBox[{"Mat", ",", "2", ",", 
        RowBox[{"QCoulomb1", "/.", "repOmS"}]}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5889979292734737`*^9, 3.588997930928842*^9}, {
  3.588997990589583*^9, 3.588998016908183*^9}, {3.588998118245244*^9, 
  3.58899812192485*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["y", "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], "]"}],
      " ", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"OmS", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
         "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5889979313898287`*^9, {3.5889979924865026`*^9, 3.5889980172861423`*^9}, 
   3.58899809262661*^9, 3.5889981253997498`*^9, 3.588998486185021*^9, 
   3.5889986200197906`*^9, 3.588998717716166*^9, 3.5889989242437677`*^9, 
   3.588999056709929*^9, 3.588999132688105*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QCoulomb2s", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"MutateRightOmS", "[", 
    RowBox[{"Mat", ",", "2", ",", 
     RowBox[{
      RowBox[{"DropOmSNeg", "[", 
       RowBox[{"MutateLeftOmS2", "[", 
        RowBox[{"Mat2", ",", "2", ",", "QCoulomb2"}], "]"}], "]"}], "/.", 
      "repOmS"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.588998148067202*^9, 3.588998179545062*^9}, 
   3.588998327808483*^9, {3.588998642042183*^9, 3.588998643391282*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["y", "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"OmS2", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], "]"}],
      " ", 
     RowBox[{"OmS2", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "y", ",", "t"}], 
      "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"OmS2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
         "]"}]}], "+", 
       RowBox[{"OmS2", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y", ",", "t"}], 
        "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.588998180283853*^9, 3.588998328249773*^9, {3.588998487384913*^9, 
   3.588998502182411*^9}, {3.588998622048942*^9, 3.588998643692025*^9}, 
   3.58899871889888*^9, 3.588998925260289*^9, 3.588999072643239*^9, 
   3.588999133717485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"DropOmSNeg", "[", 
     RowBox[{"MutateLeftOmS2", "[", 
      RowBox[{"Mat2", ",", "2", ",", "QCoulomb2s"}], "]"}], "]"}], "-", 
    "QCoulomb1s"}], "/.", "repOmS"}], "]"}]], "Input",
 CellChangeTimes->{{3.588998306756279*^9, 3.5889983390467367`*^9}, {
  3.588998513034235*^9, 3.588998538534917*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.588998332051903*^9, 3.588998339498344*^9}, {
   3.588998488617361*^9, 3.588998538907093*^9}, 3.588998624648548*^9, 
   3.588998720075554*^9, 3.588998926556992*^9, 3.58899908352833*^9, 
   3.588999145269495*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 609},
WindowMargins->{{Automatic, 176}, {Automatic, 10}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 148, 4, 125, "Title"],
Cell[730, 28, 143, 3, 26, "Text"],
Cell[CellGroupData[{
Cell[898, 35, 186, 5, 45, "Input"],
Cell[1087, 42, 210, 2, 38, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1334, 49, 132, 3, 68, "Section"],
Cell[CellGroupData[{
Cell[1491, 56, 127, 3, 35, "Subsection"],
Cell[1621, 61, 1156, 36, 74, "Input"],
Cell[2780, 99, 1105, 35, 74, "Input"],
Cell[CellGroupData[{
Cell[3910, 138, 1259, 35, 127, "Input"],
Cell[5172, 175, 631, 20, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5840, 200, 570, 11, 29, "Input"],
Cell[CellGroupData[{
Cell[6435, 215, 190, 3, 22, "Print"],
Cell[6628, 220, 396, 9, 22, "Print"],
Cell[7027, 231, 394, 9, 22, "Print"],
Cell[7424, 242, 394, 9, 22, "Print"],
Cell[7821, 253, 179, 3, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8049, 262, 296, 8, 29, "Input"],
Cell[CellGroupData[{
Cell[8370, 274, 190, 3, 22, "Print"],
Cell[8563, 279, 179, 3, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8791, 288, 190, 4, 29, "Input"],
Cell[8984, 294, 284, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9305, 308, 528, 15, 45, "Input"],
Cell[9836, 325, 148, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10033, 333, 112, 1, 35, "Subsection"],
Cell[10148, 336, 1318, 41, 74, "Input"],
Cell[CellGroupData[{
Cell[11491, 381, 665, 19, 44, "Input"],
Cell[12159, 402, 5698, 106, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17894, 513, 249, 6, 29, "Input"],
Cell[18146, 521, 796, 24, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18979, 550, 570, 11, 29, "Input"],
Cell[CellGroupData[{
Cell[19574, 565, 212, 3, 22, "Print"],
Cell[19789, 570, 434, 10, 22, "Print"],
Cell[20226, 582, 432, 10, 22, "Print"],
Cell[20661, 594, 431, 10, 22, "Print"],
Cell[21095, 606, 432, 10, 22, "Print"],
Cell[21530, 618, 434, 10, 22, "Print"],
Cell[21967, 630, 432, 10, 22, "Print"],
Cell[22402, 642, 432, 10, 22, "Print"],
Cell[22837, 654, 432, 10, 22, "Print"],
Cell[23272, 666, 434, 10, 22, "Print"],
Cell[23709, 678, 434, 10, 22, "Print"],
Cell[24146, 690, 432, 10, 22, "Print"],
Cell[24581, 702, 201, 3, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24831, 711, 296, 8, 29, "Input"],
Cell[CellGroupData[{
Cell[25152, 723, 214, 3, 22, "Print"],
Cell[25369, 728, 203, 3, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25621, 737, 124, 3, 29, "Input"],
Cell[25748, 742, 1267, 42, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27052, 789, 289, 7, 29, "Input"],
Cell[27344, 798, 72, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27477, 806, 135, 3, 68, "Section"],
Cell[CellGroupData[{
Cell[27637, 813, 138, 3, 35, "Subsection"],
Cell[27778, 818, 15622, 451, 619, "Input"],
Cell[43403, 1271, 1631, 52, 77, "Input"],
Cell[CellGroupData[{
Cell[45059, 1327, 1161, 35, 61, "Input"],
Cell[46223, 1364, 280, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46540, 1377, 1159, 35, 61, "Input"],
Cell[47702, 1414, 362, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48101, 1430, 831, 25, 45, "Input"],
Cell[48935, 1457, 551, 9, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49535, 1472, 206, 4, 35, "Subsection"],
Cell[49744, 1478, 1093, 34, 59, "Input"],
Cell[50840, 1514, 896, 26, 95, "Input"],
Cell[51739, 1542, 827, 24, 45, "Input"],
Cell[52569, 1568, 866, 25, 45, "Input"],
Cell[53438, 1595, 1126, 30, 45, "Input"],
Cell[54567, 1627, 731, 22, 45, "Input"],
Cell[55301, 1651, 786, 24, 45, "Input"],
Cell[56090, 1677, 917, 28, 45, "Input"],
Cell[57010, 1707, 958, 29, 61, "Input"],
Cell[CellGroupData[{
Cell[57993, 1740, 837, 25, 45, "Input"],
Cell[58833, 1767, 826, 23, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59696, 1795, 629, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[60350, 1810, 288, 4, 22, "Print"],
Cell[60641, 1816, 493, 10, 22, "Print"],
Cell[61137, 1828, 495, 10, 22, "Print"],
Cell[61635, 1840, 492, 10, 22, "Print"],
Cell[62130, 1852, 495, 10, 22, "Print"],
Cell[62628, 1864, 495, 10, 22, "Print"],
Cell[63126, 1876, 493, 10, 22, "Print"],
Cell[63622, 1888, 493, 10, 22, "Print"],
Cell[64118, 1900, 495, 10, 22, "Print"],
Cell[64616, 1912, 492, 10, 22, "Print"],
Cell[65111, 1924, 493, 10, 22, "Print"],
Cell[65607, 1936, 493, 10, 22, "Print"],
Cell[66103, 1948, 278, 4, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66430, 1958, 302, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[66757, 1970, 350, 5, 22, "Print"],
Cell[67110, 1977, 555, 11, 22, "Print"],
Cell[67668, 1990, 555, 11, 22, "Print"],
Cell[68226, 2003, 555, 11, 22, "Print"],
Cell[68784, 2016, 555, 11, 22, "Print"],
Cell[69342, 2029, 557, 11, 22, "Print"],
Cell[69902, 2042, 557, 11, 22, "Print"],
Cell[70462, 2055, 555, 11, 22, "Print"],
Cell[71020, 2068, 555, 11, 22, "Print"],
Cell[71578, 2081, 555, 11, 22, "Print"],
Cell[72136, 2094, 555, 11, 22, "Print"],
Cell[72694, 2107, 557, 11, 22, "Print"],
Cell[73254, 2120, 340, 5, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73643, 2131, 510, 12, 61, "Input"],
Cell[74156, 2145, 1496, 45, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75689, 2195, 486, 11, 61, "Input"],
Cell[76178, 2208, 1467, 45, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77682, 2258, 377, 9, 29, "Input"],
Cell[78062, 2269, 214, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78325, 2278, 199, 4, 35, "Subsection"],
Cell[78527, 2284, 1672, 52, 75, "Input"],
Cell[80202, 2338, 896, 26, 95, "Input"],
Cell[CellGroupData[{
Cell[81123, 2368, 837, 25, 45, "Input"],
Cell[81963, 2395, 608, 19, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82608, 2419, 629, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[83262, 2434, 167, 2, 22, "Print"],
Cell[83432, 2438, 369, 8, 22, "Print"],
Cell[83804, 2448, 369, 8, 22, "Print"],
Cell[84176, 2458, 369, 8, 22, "Print"],
Cell[84548, 2468, 369, 8, 22, "Print"],
Cell[84920, 2478, 369, 8, 22, "Print"],
Cell[85292, 2488, 369, 8, 22, "Print"],
Cell[85664, 2498, 369, 8, 22, "Print"],
Cell[86036, 2508, 154, 2, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86239, 2516, 302, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[86566, 2528, 167, 2, 22, "Print"],
Cell[86736, 2532, 156, 2, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86941, 2540, 510, 12, 61, "Input"],
Cell[87454, 2554, 1318, 40, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88809, 2599, 486, 11, 61, "Input"],
Cell[89298, 2612, 1290, 40, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90625, 2657, 377, 9, 29, "Input"],
Cell[91005, 2668, 261, 4, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

